Deformations of Supergravity and Supersymmetry Anomalies

We present a BRST analysis of supersymmetry anomalies of $\mathcal{N} = 1$ supersymmetric quantum field theories with anomalous R symmetry. To this end, we consider the coupling of the matter theory to classical $\mathcal{N} = 1$ new minimal supergravity. We point out that a supersymmetry anomaly cocycle associated to the $\mathrm{U}(1){}_\mathrm{R}$ field does exist for this theory. It is non-trivial in the space of supergravity fields (and ghosts), but it becomes BRST-exact in the functional space that includes antifields. Equivalently, the $\mathrm{U}(1){}_\mathrm{R}$ supersymmetry anomaly cocycle vanishes "on-shell". It is therefore removable. However, to remove it -- precisely because it is not trivial in the smaller space of fields -- one needs to deform the supergravity BRST operator. This deformation is triggered, at first order in the anomaly coefficient, by a local operator $S_1$ of ghost number 1. We give a cohomological characterization of $S_1$ and compute it in full detail. At higher orders in the anomaly coefficient, we expect a priori that further deformations of the BRST rules are necessary.

==> anc/newminimalsugra.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    592066,      16885]
NotebookOptionsPosition[    553901,      16360]
NotebookOutlinePosition[    555408,      16410]
CellTagsIndexPosition[    555365,      16407]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Anomalies in new minimal \[ScriptCapitalN]=1 supergravity", "Section",ExpressionUUID->"67a103c7-0a6b-4689-8f54-8805bfa2345f"],

Cell[CellGroupData[{

Cell["1. Load FieldsX", "Subsection",ExpressionUUID->"dffded3f-cd1b-4fee-b9c0-5ce9322d6468"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Save", " ", "memory"}], " ", "*)"}], " ", 
  RowBox[{
   RowBox[{"$HistoryLength", "=", "5"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.743485051538992*^9, 3.7434850579398413`*^9}, {
  3.745598710542549*^9, 3.7455987143890753`*^9}, {3.7456056992701693`*^9, 
  3.745605712313147*^9}, {3.745771425945129*^9, 3.745771426650136*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"728d2b34-f9c4-446e-b831-ae5410caaf78"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "xAct`FieldsX`"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"777ace1e-38fa-4cc7-9c6a-1d25b241af00"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"3e2006cb-d2ea-4ca3-9cf5-32795ad902bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.3", ", ", {2015, 8, 23}],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"3b0deab2-4b6b-4d39-8a9b-aa6cd0f5ed6a"],

Cell[BoxData["\<\"CopyRight (C) 2003-2020, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"5e13f7c8-c196-4679-b15e-a988ec2e4fb3"],

Cell[BoxData["\<\"Connecting to external linux executable...\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"53601a68-1308-434e-b658-5dac24a66ab6"],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"38994fd1-e3cb-4c19-b1f7-cfd7ac6da69b"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"85edd7c3-28bd-476b-8f12-e6889d4c0317"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.1.4\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2020", ",", "2", ",", "16"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor`  version ", "1.1.4", ", ", {2020, 2, 16}],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"c59f8c31-0adc-4694-ad1b-1c64d44bf2b4"],

Cell[BoxData["\<\"CopyRight (C) 2002-2020, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"9af131e6-00e5-458a-91b9-d1dbbbaefdbe"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"7828af88-849a-43f7-a65c-3aa177e9523e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPert`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.0.6\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2018", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xPert`  version ", "1.0.6", ", ", {2018, 2, 28}],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e86cb343-a150-42e4-a6a9-7cabf4e59a0c"],

Cell[BoxData["\<\"CopyRight (C) 2005-2020, David Brizuela, Jose M. \
Martin-Garcia and Guillermo A. Mena Marugan, under the General Public \
License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"dde1c985-9f71-406a-8cda-f0b033f424d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$PrePrint", 
   "\[InvisibleSpace]", "\<\" assigned value \"\>", "\[InvisibleSpace]", 
   "ScreenDollarIndices"}],
  SequenceForm[
  "** Variable ", $PrePrint, " assigned value ", 
   xAct`xTensor`ScreenDollarIndices],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"b257f869-8320-4dd8-aa20-8f64e3100b11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$CovDFormat", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "\<\"Prefix\"\>", "\[InvisibleSpace]", "\<\" to \"\>",
    "\[InvisibleSpace]", "\<\"Postfix\"\>"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CovDFormat, " changed from ", "Prefix", 
   " to ", "Postfix"],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"8dc5ca49-6b96-437a-8975-d60ca00e6e91"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "AllowUpperDerivatives", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "ContractMetric",
    "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`AllowUpperDerivatives, " of ", 
   xAct`xTensor`ContractMetric, " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"5df41df7-ea53-4f9a-b62b-787ee008000b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "MetricOn", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "MakeRule", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", "None",
    "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "All"}],
  SequenceForm[
  "** Option ", xAct`xTensor`MetricOn, " of ", xAct`xTensor`MakeRule, 
   " changed from ", None, " to ", All],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"8f4c31cd-eb47-4fb5-a257-8ee0e3ce7bb0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "ContractMetrics", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "MakeRule", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`ContractMetrics, " of ", xAct`xTensor`MakeRule, 
   " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"fe613dc0-65b1-4195-b38d-34a499e2ddbe"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"7638e824-127b-45ee-b761-5f19ce0c0562"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`Invar`  version \"\>", 
   "\[InvisibleSpace]", "\<\"2.0.5\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "7", ",", "1"}], "}"}]}],
  SequenceForm["Package xAct`Invar`  version ", "2.0.5", ", ", {2013, 7, 1}],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"b408bbce-91a3-43c9-9296-e57f937e9bde"],

Cell[BoxData["\<\"CopyRight (C) 2006-2020, J. M. Martin-Garcia, D. Yllanes \
and R. Portugal, under the General Public License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"d4589b24-68a3-4bc3-bf1e-f1a8aa8b5eb0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "sigma", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", "constant symbol ", 
   xAct`Invar`sigma, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"91257b0b-da36-4293-8a69-5ab6a978d994"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "dim", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", "constant symbol ", 
   xAct`Invar`dim, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e12cf309-aa9a-49a7-88d8-b13664bba0cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "CurvatureRelations", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", "True",
    "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm[
  "** Option ", xAct`xTensor`CurvatureRelations, " of ", xAct`xTensor`DefCovD,
    " changed from ", True, " to ", False],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"7ad4d0e8-dacd-4e8b-ae88-63a7c11540c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", 
   "$CommuteCovDsOnScalars", "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "True", "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", "False"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CommuteCovDsOnScalars, " changed from ", True,
    " to ", False],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e65be1f2-2369-461f-9fab-00d599dcadb4"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"0b2e25a1-fe48-4fe0-ac07-7b502ae2c410"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xCoba`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.8.5\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2020", ",", "2", ",", "16"}], "}"}]}],
  SequenceForm["Package xAct`xCoba`  version ", "0.8.5", ", ", {2020, 2, 16}],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"da01097e-c338-4fed-bdc1-93bfd58041c2"],

Cell[BoxData["\<\"CopyRight (C) 2005-2020, David Yllanes and Jose M. \
Martin-Garcia, under the General Public License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"4e12e752-4086-4459-b28e-9320c28d0dfa"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"c85d6c79-6341-48b4-8da6-a968e2b1297e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`SymManipulator`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.9.4\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "11", ",", "29"}], "}"}]}],
  SequenceForm[
  "Package xAct`SymManipulator`  version ", "0.9.4", ", ", {2016, 11, 29}],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"402b585a-1953-47fd-b50f-3be6dafcf531"],

Cell[BoxData["\<\"CopyRight (C) 2011-2016, Thomas B\[ADoubleDot]ckdahl, under \
the General Public License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e437924a-ee65-4b94-8cc0-f77f9a75763b"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"9b5f8c11-ff07-4383-8f24-7275ba1648bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTras`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.4.2\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "10", ",", "30"}], "}"}]}],
  SequenceForm["Package xAct`xTras`  version ", "1.4.2", ", ", {2014, 10, 30}],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"8293e254-20b8-4ac1-81da-98d499688932"],

Cell[BoxData["\<\"CopyRight (C) 2012-2014, Teake Nutma, under the General \
Public License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"5d52f5b6-ecd5-4f3c-bb33-50e1bfc4dc75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$CovDFormat", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "\<\"Postfix\"\>", 
   "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", "\<\"Prefix\"\>"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CovDFormat, " changed from ", "Postfix", 
   " to ", "Prefix"],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"19fc4413-14ee-4eca-81c2-2464edb5de04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "CurvatureRelations", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`CurvatureRelations, " of ", xAct`xTensor`DefCovD,
    " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"9ccd452d-38ab-40fb-9a37-79b35b57e91d"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"0fe704b9-46db-4067-864c-3dc32629c600"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`TexAct`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.4.2\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2020", ",", "2", ",", "19"}], "}"}]}],
  SequenceForm["Package xAct`TexAct`  version ", "0.4.2", ", ", {2020, 2, 19}],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e8ca464a-4ec4-45f9-b4ee-2a00371d36aa"],

Cell[BoxData["\<\"CopyRight (C) 2008-2020, Thomas B\[ADoubleDot]ckdahl, Jose \
M. Martin-Garcia and Barry Wardell, under the General Public License.\"\>"], \
"Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"a0ac18c1-f255-492b-b6f5-27b7ea1bb9b7"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"40202f26-1691-4969-b6d0-18a37a07cb6c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`FieldsX` version \"\>", 
   "\[InvisibleSpace]", "\<\"1.1.2\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "5", ",", "3"}], "}"}]}],
  SequenceForm["Package xAct`FieldsX` version ", "1.1.2", ", ", {2021, 5, 3}],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"f6707b50-2786-46f7-89db-4d5303417873"],

Cell[BoxData["\<\"Copyright \[Copyright] 2019-2021 Markus B. Fr\[ODoubleDot]b \
under the GNU General Public License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"25223c97-8323-47dc-9048-366956783a69"],

Cell[BoxData["\<\"FieldsX uses the Multisets package \[Copyright] 2011 David \
Bevan under the Wolfram Library Archive License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"8a8e8973-3998-4b00-8fe8-8a858ed51926"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"4c38e73c-a317-45d6-9424-df49d6adb633"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"a905f923-a163-4efc-9e05-2995f6ea722b"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"bd26d9b0-4aa0-4c66-b3ad-2c595b6001d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", 
   "$CommuteCovDsOnScalars", "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "False", "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CommuteCovDsOnScalars, " changed from ", 
   False, " to ", True],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"65f8c3ae-0ab6-4cd0-afcf-c6911c6c6ecf"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"no", " ", "noise"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"$DefInfoQ", "=", "False"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"$UndefInfoQ", "=", "False"}], ";"}]}]}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"eed911de-43e9-4a71-8387-47b25fb6de53"]
}, Closed]],

Cell[CellGroupData[{

Cell["2. Fields and covariant derivatives", "Subsection",ExpressionUUID->"25fee492-1f2a-47b4-a8b5-fa787b17351a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$CenterDotTexSymbol", "=", "\"\<\[CenterDot]\>\""}], 
  ";"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"219c1f98-b3cf-420b-9bd7-69cd83f2fe72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Define", " ", "manifold"}], ",", " ", 
    RowBox[{"metric", " ", "and", " ", "torsionful", " ", "connection"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefManifold", "[", 
    RowBox[{"M", ",", "4", ",", 
     RowBox[{"{", 
      RowBox[{
      "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]", ",", 
       "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]"}], "}"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefMetric", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"gg", "[", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "CD", ",", 
      RowBox[{"{", 
       RowBox[{"\"\<;\>\"", ",", "\"\<\[Del]\>\""}], "}"}], ",", 
      RowBox[{"PrintAs", "\[Rule]", "\"\<g\>\""}], ",", 
      RowBox[{
       StyleBox["SymCovDQ", "InlineCode"], 
       StyleBox["\[Rule]", "InlineCode"], "True"}], ",", 
      RowBox[{"Torsion", "\[Rule]", "True"}]}], "]"}], ";"}]}]}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"9de35a71-80bf-4fd6-9a24-6a0e80291f41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"define", " ", "associated", " ", "frame", " ", "bundle"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"DefFrameBundle", "[", 
   RowBox[{
    RowBox[{"ee", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]"}], ",", "a"}], "]"}], ",", 
    RowBox[{"eta", "[", 
     RowBox[{
      RowBox[{"-", "a"}], ",", 
      RowBox[{"-", "b"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "}"}], 
    ",", 
    RowBox[{"PrintAs", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<e\>\"", ",", "\"\<\[Eta]\>\""}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"22e38bf3-dc4f-4f07-a9df-d1dfe6041e18"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"and", " ", "spin", " ", "structure"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefSpinStructure", "[", 
    RowBox[{"gg", ",", 
     RowBox[{"{", 
      RowBox[{
      "A", ",", "B", ",", "F", ",", "G", ",", "H", ",", "J", ",", "K", ",", 
       "L", ",", "P", ",", "Q"}], "}"}]}], "]"}], ";"}]}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"38407f83-0617-45d0-b23c-4744ce92f16f"],

Cell[BoxData[
 TemplateBox[{
  "ValidateSymbol","capital",
   "\"System name \\!\\(\\*RowBox[{\\\"\\\\\\\"K\\\\\\\"\\\"}]\\) is \
overloaded as an abstract index.\"",2,9,1,32737969391408379292,"Local",
   "xAct`xCore`ValidateSymbol"},
  "MessageTemplate2"]], "Message", "MSG",
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"ca2a5419-f98a-4d43-abe4-f12ebf993571"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"and", " ", "spin", " ", "connection"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"DefSpinConnection", "[", 
   RowBox[{
    RowBox[{"omega", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]"}], ",", 
      RowBox[{"-", "a"}], ",", 
      RowBox[{"-", "b"}]}], "]"}], ",", "CD", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[Omega]\>\""}]}], "]"}]}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"312e042d-b152-40c6-94b7-345a4bb5ded3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "fields", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefOddSpinor", "[", 
    RowBox[{
     RowBox[{"psi", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "A"}]}], "]"}], ",", "M", ",", 
     RowBox[{"SpinorType", "\[Rule]", "Majorana"}], ",", 
     RowBox[{"PrintAs", "\[Rule]", "\"\<\[Psi]\>\""}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"DefEvenTensor", "[", 
    RowBox[{
     RowBox[{"AR", "[", 
      RowBox[{"-", "\[Mu]"}], "]"}], ",", "M", ",", 
     RowBox[{
     "PrintAs", "\[Rule]", "\"\<\!\(\*SuperscriptBox[\(A\), \(-\)]\)\>\""}]}],
     "]"}], "\[IndentingNewLine]", 
   RowBox[{"DefEvenTensor", "[", 
    RowBox[{
     RowBox[{"HH", "[", "a", "]"}], ",", "M", ",", 
     RowBox[{"PrintAs", "\[Rule]", "\"\<H\>\""}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"DefEvenTensor", "[", 
    RowBox[{
     RowBox[{"BB", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "M", ",", 
     RowBox[{"Antisymmetric", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "\[Nu]"}]}], "}"}], "]"}], ",", 
     RowBox[{"PrintAs", "\[Rule]", "\"\<B\>\""}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"DefEvenSpinor", "[", 
    RowBox[{
     RowBox[{"zeta", "[", 
      RowBox[{"-", "A"}], "]"}], ",", "M", ",", 
     RowBox[{"SpinorType", "\[Rule]", "Majorana"}], ",", 
     RowBox[{"PrintAs", "\[Rule]", "\"\<\[Zeta]\>\""}]}], "]"}]}]}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"4d9ba78f-f007-45b8-8acd-c78ce413b031"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "ghost", " ", "bilinears"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefEvenTensor", "[", 
    RowBox[{
     RowBox[{"zeta2", "[", "\[Mu]", "]"}], ",", "M", ",", 
     RowBox[{"PrintAs", "\[Rule]", "\"\<\[Zeta]\>\""}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"DefEvenTensor", "[", 
    RowBox[{
     RowBox[{"zeta3", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], ",", "M", ",", 
     RowBox[{"Antisymmetric", "[", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], "]"}], ",", 
     RowBox[{"PrintAs", "\[Rule]", "\"\<\[Zeta]\>\""}]}], "]"}]}]}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"2bd2a65d-d82a-436d-bb7b-afe2c00dcee5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IrreducibleSpinTensor", "[", 
    RowBox[{"zeta", ",", "2", ",", "\"\<4\>\""}], "]"}], "[", "mu_", "]"}], ":=", 
  RowBox[{"zeta2", "[", "mu", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IrreducibleSpinTensor", "[", 
    RowBox[{"zeta", ",", "2", ",", "\"\<6\>\""}], "]"}], "[", 
   RowBox[{"mu_", ",", "nu_"}], "]"}], ":=", 
  RowBox[{"zeta3", "[", 
   RowBox[{"mu", ",", "nu"}], "]"}]}]}], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"3f5190e6-35f6-413a-a15e-2f4e5cd2c2dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExpandGhostBilinear", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"zeta2", "[", "mu_", "]"}], "\[RuleDelayed]", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"A", "=", 
           RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
          RowBox[{"B", "=", 
           RowBox[{"DummyIn", "@", "SpinM"}]}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"barzeta", "[", "A", "]"}], 
         RowBox[{"Gammagg", "[", 
          RowBox[{"mu", ",", 
           RowBox[{"-", "A"}], ",", "B"}], "]"}], 
         RowBox[{"zeta", "[", 
          RowBox[{"-", "B"}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"zeta3", "[", 
       RowBox[{"mu_", ",", "nu_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"A", "=", 
           RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
          RowBox[{"B", "=", 
           RowBox[{"DummyIn", "@", "SpinM"}]}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"barzeta", "[", "A", "]"}], 
         RowBox[{"Gammagg", "[", 
          RowBox[{"mu", ",", "nu", ",", 
           RowBox[{"-", "A"}], ",", "B"}], "]"}], 
         RowBox[{"zeta", "[", 
          RowBox[{"-", "B"}], "]"}]}]}], "]"}]}]}], "}"}]}]}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"a4b87eb1-a529-4868-8db0-3eb4beced0e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"the", " ", "Lorentz"}], "-", 
    RowBox[{"covariant", " ", "derivative"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"DefCovD", "[", 
   RowBox[{
    RowBox[{"DD", "[", 
     RowBox[{"-", "\[Mu]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"SpinM", ",", "FrameM"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<:\>\"", ",", "\"\<D\>\""}], "}"}], ",", 
    RowBox[{"SymCovDQ", "\[Rule]", "True"}]}], "]"}]}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"c3eba767-099a-45ee-bc0c-096e46da8586"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"relate", " ", "it", " ", "to", " ", "other", " ", "derivatives"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ChangeCovD", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DD", "[", 
        RowBox[{"-", "\[Mu]"}], "]"}], "@", 
       RowBox[{"psi", "[", 
        RowBox[{
         RowBox[{"-", "\[Nu]"}], ",", 
         RowBox[{"-", "A"}]}], "]"}]}], ",", "DD", ",", "CD"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChangeCovD", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DD", "[", 
        RowBox[{"-", "\[Mu]"}], "]"}], "@", 
       RowBox[{"psi", "[", 
        RowBox[{
         RowBox[{"-", "\[Nu]"}], ",", 
         RowBox[{"-", "A"}]}], "]"}]}], ",", "DD", ",", "PD"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChangeCovD", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DD", "[", 
        RowBox[{"-", "\[Mu]"}], "]"}], "@", 
       RowBox[{"ee", "[", 
        RowBox[{
         RowBox[{"-", "\[Nu]"}], ",", "a"}], "]"}]}], ",", "DD", ",", "CD"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChangeCovD", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DD", "[", 
        RowBox[{"-", "\[Mu]"}], "]"}], "@", 
       RowBox[{"ee", "[", 
        RowBox[{
         RowBox[{"-", "\[Nu]"}], ",", "a"}], "]"}]}], ",", "DD", ",", "PD"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "connect", " ", "it", " ", "with", " ", "the", " ", "fiducial", " ", "PD",
      " ", "derivative"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChristoffelDD", "[", "__", "]"}], ":=", "0"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AChristoffelDD", "[", 
      RowBox[{
       RowBox[{"A_", "?", "UpIndexQ"}], ",", "mu_", ",", 
       RowBox[{"B_", "?", "DownIndexQ"}]}], "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"AIndexQ", "[", 
        RowBox[{"A", ",", "SpinM"}], "]"}], "&&", 
       RowBox[{"AIndexQ", "[", 
        RowBox[{"B", ",", "SpinM"}], "]"}]}], ")"}]}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "4"}], " ", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "=", 
          RowBox[{"DummyIn", "@", "FrameM"}]}], ",", 
         RowBox[{"b", "=", 
          RowBox[{"DummyIn", "@", "FrameM"}]}]}], "}"}], ",", " ", 
       RowBox[{
        RowBox[{"omega", "[", 
         RowBox[{"mu", ",", 
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "b"}]}], "]"}], 
        RowBox[{"Gammaeta", "[", 
         RowBox[{"a", ",", "b", ",", "B", ",", "A"}], "]"}]}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AChristoffelDD", "[", 
      RowBox[{"a_", ",", "mu_", ",", "b_"}], "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"AIndexQ", "[", 
        RowBox[{"a", ",", "FrameM"}], "]"}], "&&", 
       RowBox[{"AIndexQ", "[", 
        RowBox[{"b", ",", "FrameM"}], "]"}]}], ")"}]}], ":=", 
    RowBox[{"omega", "[", 
     RowBox[{"mu", ",", "a", ",", "b"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"and", " ", "the", " ", "covariant", " ", "CD", " ", 
      RowBox[{"one", ":", " ", 
       RowBox[{
       "the", " ", "two", " ", "differ", " ", "by", " ", "the", " ", "usual", 
        " ", "Christoffel", " ", "symbol", " ", "only"}]}]}], ",", " ", 
     RowBox[{
     "but", " ", "the", " ", "spin", " ", "connection", " ", "part", " ", 
      "is", " ", "the", " ", "same"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChristoffelCDDD", "[", "i__", "]"}], ":=", 
    RowBox[{"ChristoffelCD", "[", "i", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AChristoffelCDDD", "[", "__", "]"}], ":=", "0"}]}]}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"a6a52e9c-5ebb-4edf-89b3-0f6b47bee91e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "and", " ", "the", " ", "connection", " ", "to", " ", "the", " ", 
    "Riemann", " ", "tensor"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FRiemannDD", "[", 
      RowBox[{"mu_", ",", "nu_", ",", 
       RowBox[{"A_", "?", "DownIndexQ"}], ",", 
       RowBox[{"B_", "?", "UpIndexQ"}]}], "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"AIndexQ", "[", 
        RowBox[{"A", ",", "SpinM"}], "]"}], "&&", 
       RowBox[{"AIndexQ", "[", 
        RowBox[{"B", ",", "SpinM"}], "]"}]}], ")"}]}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"rho", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
        RowBox[{"sigma", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "4"}], " ", 
       RowBox[{"RiemannCD", "[", 
        RowBox[{"mu", ",", "nu", ",", 
         RowBox[{"-", "rho"}], ",", 
         RowBox[{"-", "sigma"}]}], "]"}], 
       RowBox[{"Gammagg", "[", 
        RowBox[{"rho", ",", "sigma", ",", "A", ",", "B"}], "]"}]}]}], "]"}]}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FRiemannDD", "[", 
      RowBox[{"mu_", ",", "nu_", ",", "a_", ",", "b_"}], "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"AIndexQ", "[", 
        RowBox[{"a", ",", "FrameM"}], "]"}], "&&", 
       RowBox[{"AIndexQ", "[", 
        RowBox[{"b", ",", "FrameM"}], "]"}]}], ")"}]}], ":=", 
    RowBox[{"Riemannomega", "[", 
     RowBox[{"mu", ",", "nu", ",", "a", ",", "b"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RiemannDD", "[", 
     RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "sigma_"}], "]"}], ":=", 
    "0"}]}]}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"b0b41e57-cd88-40fd-b22b-fb8762ce1adc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "modified", " ", "covariant", " ", "derivative", " ", 
    "including", " ", "auxiliary", " ", "fields"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"DefCovD", "[", 
   RowBox[{
    RowBox[{"Dplus", "[", 
     RowBox[{"-", "\[Mu]"}], "]"}], ",", "SpinM", ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[VerticalSeparator]\>\"", ",", 
      "\"\<\!\(\*SuperscriptBox[\(\[ScriptCapitalD]\), \(+\)]\)\>\""}], 
     "}"}]}], "]"}]}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"7cf40085-cff9-4508-a0e9-c6cbc98a5b15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"connect", " ", "it", " ", "with", " ", "the", " ", "Lorentz"}], 
    "-", 
    RowBox[{"covariant", " ", "DD", " ", "one"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ChangeCovD", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Dplus", "[", 
        RowBox[{"-", "\[Mu]"}], "]"}], "@", 
       RowBox[{"psi", "[", 
        RowBox[{
         RowBox[{"-", "\[Nu]"}], ",", 
         RowBox[{"-", "A"}]}], "]"}]}], ",", "Dplus", ",", "DD"}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChristoffelDDDplus", "[", "__", "]"}], ":=", "0"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AChristoffelDDDplus", "[", 
     RowBox[{
      RowBox[{"A_", "?", "UpIndexQ"}], ",", "mu_", ",", 
      RowBox[{"B_", "?", "DownIndexQ"}]}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"nu", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
        RowBox[{"a", "=", 
         RowBox[{"DummyIn", "@", "FrameM"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"I", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ee", "[", 
            RowBox[{"mu", ",", "a"}], "]"}], 
           RowBox[{"delta", "[", 
            RowBox[{"B", ",", "F"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"Gammagg", "[", 
            RowBox[{"mu", ",", "nu", ",", "B", ",", "F"}], "]"}], 
           RowBox[{"ee", "[", 
            RowBox[{
             RowBox[{"-", "nu"}], ",", "a"}], "]"}]}]}], ")"}], 
        RowBox[{"GammaggStar", "[", 
         RowBox[{
          RowBox[{"-", "F"}], ",", "A"}], "]"}], 
        RowBox[{"HH", "[", 
         RowBox[{"-", "a"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"I", "/", "2"}], " ", 
        RowBox[{"GammaggStar", "[", 
         RowBox[{"B", ",", "A"}], "]"}], 
        RowBox[{"AR", "[", "mu", "]"}]}]}]}], "]"}]}]}]}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"75df78c9-4be0-4778-a054-bfaeb48e7b7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Christoffel", " ", "symbols", " ", "and", " ", "torsion"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ChristoffelToTorsion", "[", "expr_", "]"}], ":=", 
   RowBox[{"expr", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ChristoffelCD", "[", 
       RowBox[{"a_", ",", "m_", ",", "n_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ChristoffelCD", "[", 
           RowBox[{"a", ",", "m", ",", "n"}], "]"}], "+", 
          RowBox[{"ChristoffelCD", "[", 
           RowBox[{"a", ",", "n", ",", "m"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"b", "=", 
            RowBox[{"DummyIn", "@", "FrameM"}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"Torsionomega", "[", 
            RowBox[{"m", ",", "n", ",", "b"}], "]"}], 
           RowBox[{"ee", "[", 
            RowBox[{"a", ",", 
             RowBox[{"-", "b"}]}], "]"}]}]}], "]"}]}]}]}], 
     "}"}]}]}]}]], "Input",
 CellLabel->"In[38]:=",ExpressionUUID->"392d419a-0488-45e2-8cbf-8881e51da347"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TorsionToPsi", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Torsionomega", "[", 
      RowBox[{"m_", ",", "n_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"A", "=", 
          RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
         RowBox[{"B", "=", 
          RowBox[{"DummyIn", "@", "SpinM"}]}]}], "}"}], ",", 
       RowBox[{"2", 
        RowBox[{
         RowBox[{"barpsi", "[", 
          RowBox[{"m", ",", "A"}], "]"}], "\[CenterDot]", 
         RowBox[{"Gammaeta", "[", 
          RowBox[{"b", ",", 
           RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
         RowBox[{"psi", "[", 
          RowBox[{"n", ",", 
           RowBox[{"-", "B"}]}], "]"}]}]}]}], "]"}]}], "}"}]}]}]], "Input",
 CellLabel->"In[39]:=",ExpressionUUID->"431e2af2-3b50-45a6-beea-321b3b76ecb8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "tensors", " ", "that", " ", "represent", " ", "useful", " ", 
    "combinations"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefOddSpinor", "[", 
    RowBox[{
     RowBox[{"Dpsi", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}], ",", 
       RowBox[{"-", "A"}]}], "]"}], ",", "M", ",", 
     RowBox[{"Antisymmetric", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], ",", 
     RowBox[{"PrintAs", "\[Rule]", "\"\<D\[Psi]\>\""}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"DefOddSpinor", "[", 
    RowBox[{
     RowBox[{"StarDpsi", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}], ",", 
       RowBox[{"-", "A"}]}], "]"}], ",", "M", ",", 
     RowBox[{"Antisymmetric", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], ",", 
     RowBox[{"PrintAs", "\[Rule]", "\"\<\[Star]D\[Psi]\>\""}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"DefEvenTensor", "[", 
    RowBox[{
     RowBox[{"Starzeta3", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "M", ",", 
     RowBox[{"Antisymmetric", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], ",", 
     RowBox[{"PrintAs", "\[Rule]", "\"\<\[Star]\[Zeta]\>\""}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"DefEvenTensor", "[", 
    RowBox[{
     RowBox[{"StarB", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "M", ",", 
     RowBox[{"Antisymmetric", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], ",", 
     RowBox[{"PrintAs", "\[Rule]", "\"\<\[Star]B\>\""}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"DefOddSpinor", "[", 
    RowBox[{
     RowBox[{"Dpluspsi", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}], ",", 
       RowBox[{"-", "A"}]}], "]"}], ",", "M", ",", 
     RowBox[{"Antisymmetric", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], ",", 
     RowBox[{
     "PrintAs", "\[Rule]", 
      "\"\<\!\(\*SuperscriptBox[\(\[ScriptCapitalD]\), \
\(+\)]\)\[Psi]\>\""}]}], "]"}]}]}]], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"ce9c752c-9af0-42a1-af93-e2918b63ba20"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GradPsiToDPsi", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"DD", "[", "mu_", "]"}], "@", 
       RowBox[{"psi", "[", 
        RowBox[{"nu_", ",", 
         RowBox[{"-", "A_"}]}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"DD", "[", "mu", "]"}], "@", 
           RowBox[{"psi", "[", 
            RowBox[{"nu", ",", 
             RowBox[{"-", "A"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"DD", "[", "nu", "]"}], "@", 
           RowBox[{"psi", "[", 
            RowBox[{"mu", ",", 
             RowBox[{"-", "A"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"Dpsi", "[", 
        RowBox[{"mu", ",", "nu", ",", 
         RowBox[{"-", "A"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"DD", "[", "mu_", "]"}], "@", 
       RowBox[{"barpsi", "[", 
        RowBox[{"nu_", ",", "A_"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"DD", "[", "mu", "]"}], "@", 
           RowBox[{"barpsi", "[", 
            RowBox[{"nu", ",", "A"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"DD", "[", "nu", "]"}], "@", 
           RowBox[{"barpsi", "[", 
            RowBox[{"mu", ",", "A"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"barDpsi", "[", 
        RowBox[{"mu", ",", "nu", ",", "A"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", "mu_", "]"}], "@", 
       RowBox[{"psi", "[", 
        RowBox[{"nu_", ",", 
         RowBox[{"-", "A_"}]}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"CD", "[", "mu", "]"}], "@", 
           RowBox[{"psi", "[", 
            RowBox[{"nu", ",", 
             RowBox[{"-", "A"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"CD", "[", "nu", "]"}], "@", 
           RowBox[{"psi", "[", 
            RowBox[{"mu", ",", 
             RowBox[{"-", "A"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"Dpsi", "[", 
        RowBox[{"mu", ",", "nu", ",", 
         RowBox[{"-", "A"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"a", "=", 
             RowBox[{"DummyIn", "@", "FrameM"}]}], ",", 
            RowBox[{"rho", "=", 
             RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"Torsionomega", "[", 
            RowBox[{"mu", ",", "nu", ",", "a"}], "]"}], 
           RowBox[{"ee", "[", 
            RowBox[{"rho", ",", 
             RowBox[{"-", "a"}]}], "]"}], 
           RowBox[{"psi", "[", 
            RowBox[{
             RowBox[{"-", "rho"}], ",", 
             RowBox[{"-", "A"}]}], "]"}]}]}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", "mu_", "]"}], "@", 
       RowBox[{"barpsi", "[", 
        RowBox[{"nu_", ",", "A_"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"CD", "[", "mu", "]"}], "@", 
           RowBox[{"barpsi", "[", 
            RowBox[{"nu", ",", "A"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"CD", "[", "nu", "]"}], "@", 
           RowBox[{"barpsi", "[", 
            RowBox[{"mu", ",", "A"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"barDpsi", "[", 
        RowBox[{"mu", ",", "nu", ",", "A"}], "]"}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"a", "=", 
             RowBox[{"DummyIn", "@", "FrameM"}]}], ",", 
            RowBox[{"rho", "=", 
             RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"Torsionomega", "[", 
            RowBox[{"mu", ",", "nu", ",", "a"}], "]"}], 
           RowBox[{"ee", "[", 
            RowBox[{"rho", ",", 
             RowBox[{"-", "a"}]}], "]"}], 
           RowBox[{"barpsi", "[", 
            RowBox[{
             RowBox[{"-", "rho"}], ",", "A"}], "]"}]}]}], "]"}]}]}]}]}], 
    "}"}]}]}]], "Input",
 CellLabel->"In[45]:=",ExpressionUUID->"9ca5e7e6-591d-4a7d-a7f3-ef39391f7419"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DPsiToDplusPsi", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Dpsi", "[", 
      RowBox[{"mu_", ",", "nu_", ",", "A_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"Dpluspsi", "[", 
       RowBox[{"mu", ",", "nu", ",", "A"}], "]"}], "+", 
      RowBox[{"ChangeCovD", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"DD", "[", "mu", "]"}], "@", 
            RowBox[{"psi", "[", 
             RowBox[{"nu", ",", "A"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"DD", "[", "nu", "]"}], "@", 
            RowBox[{"psi", "[", 
             RowBox[{"mu", ",", "A"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Dplus", "[", "mu", "]"}], "@", 
            RowBox[{"psi", "[", 
             RowBox[{"nu", ",", "A"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Dplus", "[", "nu", "]"}], "@", 
            RowBox[{"psi", "[", 
             RowBox[{"mu", ",", "A"}], "]"}]}]}], ")"}], "/", "2"}], ",", 
        "Dplus", ",", "DD"}], "]"}]}]}], "}"}]}]}]], "Input",
 CellLabel->"In[46]:=",ExpressionUUID->"7926e020-41b7-457f-a387-184b36df76a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"convert", " ", "between", " ", "\[Epsilon]", " ", "tensors"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ChangeEpsilon", "[", 
     RowBox[{"expr_", ",", "gg", ",", "eta"}], "]"}], ":=", 
    RowBox[{"expr", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"epsilongg", "[", 
        RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "sigma_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"inds", "=", 
           RowBox[{"DummiesIn", "[", 
            RowBox[{"FrameM", ",", "4"}], "]"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"Times", "@@", 
           RowBox[{"Thread", "[", 
            RowBox[{"ee", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"mu", ",", "nu", ",", "rho", ",", "sigma"}], "}"}], 
              ",", 
              RowBox[{"-", "inds"}]}], "]"}], "]"}]}], 
          RowBox[{"epsiloneta", "@@", "inds"}]}]}], "]"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChangeEpsilon", "[", 
     RowBox[{"expr_", ",", "eta", ",", "gg"}], "]"}], ":=", 
    RowBox[{"expr", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"epsiloneta", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"inds", "=", 
           RowBox[{"DummiesIn", "[", 
            RowBox[{"TangentM", ",", "4"}], "]"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"Times", "@@", 
           RowBox[{"Thread", "[", 
            RowBox[{"ee", "[", 
             RowBox[{
              RowBox[{"-", "inds"}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}], 
            "]"}]}], 
          RowBox[{"epsilongg", "@@", "inds"}]}]}], "]"}]}], 
      "}"}]}]}]}]}]], "Input",
 CellLabel->"In[47]:=",ExpressionUUID->"b7dfeff5-8093-41e8-82d6-1777ab6f1cc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "express", " ", "H", " ", "in", " ", "terms", " ", "of", " ", "B"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"HToB", "[", "expr_", "]"}], ":=", 
   RowBox[{"expr", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"HH", "[", "a_", "]"}], "\[RuleDelayed]", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"mu", "=", 
           RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
          RowBox[{"nu", "=", 
           RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
          RowBox[{"rho", "=", 
           RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
          RowBox[{"sigma", "=", 
           RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
          RowBox[{"alpha", "=", 
           RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
          RowBox[{"A", "=", 
           RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
          RowBox[{"B", "=", 
           RowBox[{"DummyIn", "@", "SpinM"}]}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"-", "mu"}], ",", "a"}], "]"}], 
         RowBox[{"epsilongg", "[", 
          RowBox[{"mu", ",", "nu", ",", "rho", ",", "sigma"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"CD", "[", 
             RowBox[{"-", "nu"}], "]"}], "@", 
            RowBox[{"BB", "[", 
             RowBox[{
              RowBox[{"-", "rho"}], ",", 
              RowBox[{"-", "sigma"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"barpsi", "[", 
             RowBox[{
              RowBox[{"-", "nu"}], ",", "A"}], "]"}], "\[CenterDot]", 
            RowBox[{"Gammagg", "[", 
             RowBox[{
              RowBox[{"-", "sigma"}], ",", 
              RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
            RowBox[{"psi", "[", 
             RowBox[{
              RowBox[{"-", "rho"}], ",", 
              RowBox[{"-", "B"}]}], "]"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"BB", "[", 
             RowBox[{
              RowBox[{"-", "nu"}], ",", 
              RowBox[{"-", "alpha"}]}], "]"}], 
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{
               RowBox[{"-", "rho"}], ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Gammagg1", "[", 
              RowBox[{"alpha", ",", 
               RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
             RowBox[{"psi", "[", 
              RowBox[{
               RowBox[{"-", "sigma"}], ",", 
               RowBox[{"-", "B"}]}], "]"}]}]}]}], ")"}]}]}], "]"}]}], 
     "}"}]}]}]}]], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"7dbf9ec5-6700-4a3a-87e4-cc4b212330d8"]
}, Closed]],

Cell[CellGroupData[{

Cell["3. BRST transformations", "Subsection",ExpressionUUID->"988d097b-471d-4720-9391-67ab40eadbf6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"vierbein", " ", "and", " ", "its", " ", "determinant"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"ee", "[", 
      RowBox[{
       RowBox[{"mu_", "?", "DownIndexQ"}], ",", "a_"}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"B", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"barzeta", "[", "A", "]"}], 
       RowBox[{"Gammaeta", "[", 
        RowBox[{"a", ",", 
         RowBox[{"-", "A"}], ",", "B"}], "]"}], 
       RowBox[{"psi", "[", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "B"}]}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"ee", "[", 
      RowBox[{
       RowBox[{"mu_", "?", "UpIndexQ"}], ",", "a_"}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"B", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"rho", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
      RowBox[{"2", 
       RowBox[{"barzeta", "[", "A", "]"}], 
       RowBox[{"Gammagg", "[", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "A"}], ",", "B"}], "]"}], 
       RowBox[{"ee", "[", 
        RowBox[{"rho", ",", "a"}], "]"}], 
       RowBox[{"psi", "[", 
        RowBox[{
         RowBox[{"-", "rho"}], ",", 
         RowBox[{"-", "B"}]}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"Detee", "[", "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"B", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"mu", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"Detee", "[", "]"}], 
       RowBox[{"barzeta", "[", "A", "]"}], 
       RowBox[{"Gammagg", "[", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "A"}], ",", "B"}], "]"}], 
       RowBox[{"psi", "[", 
        RowBox[{
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "B"}]}], "]"}]}]}], "]"}]}]}]}]], "Input",
 CellLabel->"In[50]:=",ExpressionUUID->"4ed11d9d-427d-4758-88f6-e7ae68315b2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"derived", " ", 
     RowBox[{"objects", ":", " ", 
      RowBox[{"\[Gamma]", " ", "matrices"}]}]}], ",", " ", "metric", ",", " ", 
    RowBox[{"epsilon", " ", "tensor"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"BRST", "[", 
         RowBox[{"#", "[", "i___", "]"}], "]"}], ":=", "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "Gammaeta0", ",", "Gammaeta1", ",", "Gammaeta2", ",", "Gammaeta3", ",",
         "Gammaeta4", ",", "GammaetaStar", ",", "GammaggStar"}], "}"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"BRST", "[", 
         RowBox[{"#", "[", "i___", "]"}], "]"}], ":=", 
        RowBox[{"BRST", "@", 
         RowBox[{"ChangeGammaMatrices", "[", 
          RowBox[{
           RowBox[{"#", "[", "i", "]"}], ",", "gg", ",", "eta"}], "]"}]}]}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "Gammagg1", ",", "Gammagg2", ",", "Gammagg3", ",", "Gammagg4"}], 
       "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"gg", "[", 
      RowBox[{"mu_", ",", "nu_"}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", "=", 
        RowBox[{"DummyIn", "@", "FrameM"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{"mu", ",", "a"}], "]"}], 
        RowBox[{"BRST", "[", 
         RowBox[{"ee", "[", 
          RowBox[{"nu", ",", 
           RowBox[{"-", "a"}]}], "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{"nu", ",", 
          RowBox[{"-", "a"}]}], "]"}], 
        RowBox[{"BRST", "[", 
         RowBox[{"ee", "[", 
          RowBox[{"mu", ",", "a"}], "]"}], "]"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"epsilongg", "[", 
      RowBox[{
       RowBox[{"mu_", "?", "UpIndexQ"}], ",", 
       RowBox[{"nu_", "?", "UpIndexQ"}], ",", 
       RowBox[{"rho_", "?", "UpIndexQ"}], ",", 
       RowBox[{"sigma_", "?", "UpIndexQ"}]}], "]"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"Detee", "[", "]"}]}], 
     RowBox[{"BRST", "[", 
      RowBox[{"Detee", "[", "]"}], "]"}], 
     RowBox[{"epsilongg", "[", 
      RowBox[{"mu", ",", "nu", ",", "rho", ",", "sigma"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"epsilongg", "[", 
      RowBox[{
       RowBox[{"-", "mu_"}], ",", 
       RowBox[{"-", "nu_"}], ",", 
       RowBox[{"-", "rho_"}], ",", 
       RowBox[{"-", "sigma_"}]}], "]"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Detee", "[", "]"}]}], 
     RowBox[{"BRST", "[", 
      RowBox[{"Detee", "[", "]"}], "]"}], 
     RowBox[{"epsilongg", "[", 
      RowBox[{
       RowBox[{"-", "mu"}], ",", 
       RowBox[{"-", "nu"}], ",", 
       RowBox[{"-", "rho"}], ",", 
       RowBox[{"-", "sigma"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"epsilongg", "[", "i__", "]"}], "]"}], ":=", 
    RowBox[{"BRST", "[", 
     RowBox[{
      RowBox[{"SeparateMetric", "[", "gg", "]"}], "@", 
      RowBox[{"epsilongg", "[", "i", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"epsiloneta", "[", "__", "]"}], "]"}], ":=", "0"}]}]}]], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"fe23f35f-7af4-4740-b831-af355550e82e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"other", " ", "fields"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"psi", "[", 
      RowBox[{"mu_", ",", 
       RowBox[{"-", "A_"}]}], "]"}], "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"Dplus", "[", "mu", "]"}], "@", 
      RowBox[{"zeta", "[", 
       RowBox[{"-", "A"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"HH", "[", "a_", "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"B", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"G", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"mu", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
        RowBox[{"rho", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
        RowBox[{"sigma", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"barzeta", "[", "A", "]"}], 
       RowBox[{"GammaggStar", "[", 
        RowBox[{
         RowBox[{"-", "A"}], ",", "B"}], "]"}], 
       RowBox[{"ee", "[", 
        RowBox[{
         RowBox[{"-", "mu"}], ",", "a"}], "]"}], 
       RowBox[{"Gammagg", "[", 
        RowBox[{"mu", ",", "rho", ",", "sigma", ",", 
         RowBox[{"-", "B"}], ",", "G"}], "]"}], 
       RowBox[{
        RowBox[{"Dplus", "[", 
         RowBox[{"-", "rho"}], "]"}], "@", 
        RowBox[{"psi", "[", 
         RowBox[{
          RowBox[{"-", "sigma"}], ",", 
          RowBox[{"-", "G"}]}], "]"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"BB", "[", 
      RowBox[{
       RowBox[{"-", "mu_"}], ",", 
       RowBox[{"-", "nu_"}]}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"B", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"barzeta", "[", "A", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Gammagg", "[", 
           RowBox[{
            RowBox[{"-", "mu"}], ",", 
            RowBox[{"-", "A"}], ",", "B"}], "]"}], 
          RowBox[{"psi", "[", 
           RowBox[{
            RowBox[{"-", "nu"}], ",", 
            RowBox[{"-", "B"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Gammagg", "[", 
           RowBox[{
            RowBox[{"-", "nu"}], ",", 
            RowBox[{"-", "A"}], ",", "B"}], "]"}], 
          RowBox[{"psi", "[", 
           RowBox[{
            RowBox[{"-", "mu"}], ",", 
            RowBox[{"-", "B"}]}], "]"}]}]}], ")"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"BB", "[", 
      RowBox[{
       RowBox[{"mu_", "?", "UpIndexQ"}], ",", 
       RowBox[{"-", "nu_"}]}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"rho", "=", 
        RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
      RowBox[{"BRST", "[", 
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"mu", ",", "rho"}], "]"}], 
        RowBox[{"BB", "[", 
         RowBox[{
          RowBox[{"-", "rho"}], ",", 
          RowBox[{"-", "nu"}]}], "]"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"BB", "[", 
      RowBox[{
       RowBox[{"-", "mu_"}], ",", 
       RowBox[{"nu_", "?", "UpIndexQ"}]}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"rho", "=", 
        RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
      RowBox[{"BRST", "[", 
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"nu", ",", "rho"}], "]"}], 
        RowBox[{"BB", "[", 
         RowBox[{
          RowBox[{"-", "mu"}], ",", 
          RowBox[{"-", "rho"}]}], "]"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"BB", "[", 
      RowBox[{
       RowBox[{"mu_", "?", "UpIndexQ"}], ",", 
       RowBox[{"nu_", "?", "UpIndexQ"}]}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"rho", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
        RowBox[{"sigma", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
      RowBox[{"BRST", "[", 
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"mu", ",", "rho"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"nu", ",", "sigma"}], "]"}], 
        RowBox[{"BB", "[", 
         RowBox[{
          RowBox[{"-", "rho"}], ",", 
          RowBox[{"-", "sigma"}]}], "]"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"AR", "[", 
      RowBox[{"-", "mu_"}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"B", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"F", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"G", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"rho", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
        RowBox[{"sigma", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "I", " ", 
       RowBox[{"barzeta", "[", "A", "]"}], 
       RowBox[{"Gammagg", "[", 
        RowBox[{
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "A"}], ",", "B"}], "]"}], 
       RowBox[{"GammaggStar", "[", 
        RowBox[{
         RowBox[{"-", "B"}], ",", "F"}], "]"}], 
       RowBox[{"Gammagg", "[", 
        RowBox[{"rho", ",", "sigma", ",", 
         RowBox[{"-", "F"}], ",", "G"}], "]"}], 
       RowBox[{
        RowBox[{"Dplus", "[", 
         RowBox[{"-", "rho"}], "]"}], "@", 
        RowBox[{"psi", "[", 
         RowBox[{
          RowBox[{"-", "sigma"}], ",", 
          RowBox[{"-", "G"}]}], "]"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"AR", "[", 
      RowBox[{"mu_", "?", "UpIndexQ"}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"nu", "=", 
        RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"BRST", "[", 
         RowBox[{"gg", "[", 
          RowBox[{"mu", ",", "nu"}], "]"}], "]"}], 
        RowBox[{"AR", "[", 
         RowBox[{"-", "nu"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"mu", ",", "nu"}], "]"}], 
        RowBox[{"BRST", "[", 
         RowBox[{"AR", "[", 
          RowBox[{"-", "nu"}], "]"}], "]"}]}]}]}], "]"}]}]}]}]], "Input",
 CellLabel->"In[60]:=",ExpressionUUID->"85bcdded-5af0-4693-a2bf-08f97c615446"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"susy", " ", "ghost", " ", "and", " ", "ghost", " ", "bilinear"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"zeta", "[", 
      RowBox[{"-", "A_"}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"mu", "=", 
        RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"zeta2", "[", "mu", "]"}]}], 
       RowBox[{"psi", "[", 
        RowBox[{
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "A"}]}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"barzeta", "[", "A_", "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"mu", "=", 
        RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"zeta2", "[", "mu", "]"}]}], 
       RowBox[{"barpsi", "[", 
        RowBox[{
         RowBox[{"-", "mu"}], ",", "A"}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"zeta2", "[", 
      RowBox[{"mu_", "?", "UpIndexQ"}], "]"}], "]"}], ":=", "0"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"zeta2", "[", 
      RowBox[{"mu_", "?", "DownIndexQ"}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"nu", "=", 
        RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"BRST", "[", 
        RowBox[{"gg", "[", 
         RowBox[{"mu", ",", 
          RowBox[{"-", "nu"}]}], "]"}], "]"}], 
       RowBox[{"zeta2", "[", "nu", "]"}]}]}], "]"}]}]}]}]], "Input",
 CellLabel->"In[68]:=",ExpressionUUID->"5df0010a-155f-4b42-b7cd-dc3fec416db3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "check", " ", "the", " ", "transformation", " ", "of", " ", "the", " ", 
    "ghost", " ", "bilinear"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"CollectTensors", "@", 
   RowBox[{"JoinGammaMatrices", "@", 
    RowBox[{"Expand", "@", 
     RowBox[{"IrreducibleSpinDecompose", "[", 
      RowBox[{
       RowBox[{"ExpandGhostBilinear", "@", 
        RowBox[{"CollectTensors", "@", 
         RowBox[{"ChangeGammaMatrices", "[", 
          RowBox[{
           RowBox[{"BRST", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"barzeta", "[", "A", "]"}], 
              RowBox[{"Gammagg", "[", 
               RowBox[{"\[Mu]", ",", 
                RowBox[{"-", "A"}], ",", "B"}], "]"}], 
              RowBox[{"zeta", "[", 
               RowBox[{"-", "B"}], "]"}]}], "-", 
             RowBox[{"zeta2", "[", "\[Mu]", "]"}]}], "]"}], ",", "eta", ",", 
           "gg"}], "]"}]}]}], ",", "zeta"}], "]"}]}]}]}]}]], "Input",
 CellLabel->"In[72]:=",ExpressionUUID->"078eaa99-da4e-4f6d-8d64-ac66fc53dd5e"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[72]=",ExpressionUUID->"f7ef6964-5f0d-4a99-90a6-98c161b4455c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "derivatives", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{
      RowBox[{"Dplus", "[", "mu_", "]"}], "@", "ex_"}], "]"}], ":=", 
    RowBox[{"BRST", "@", 
     RowBox[{"Expand", "@", 
      RowBox[{"ChangeCovD", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dplus", "[", "mu", "]"}], "@", "ex"}], ",", "Dplus", ",", 
        "DD"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{
      RowBox[{"DD", "[", "mu_", "]"}], "@", "ex_"}], "]"}], ":=", 
    RowBox[{"ChangeCovD", "[", 
     RowBox[{
      RowBox[{"BRST", "@", 
       RowBox[{"Expand", "@", 
        RowBox[{"ChangeCovD", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"DD", "[", "mu", "]"}], "@", "ex"}], ",", "DD", ",", 
          "PD"}], "]"}]}]}], ",", "PD", ",", "DD"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{
      RowBox[{"CD", "[", "mu_", "]"}], "@", "ex_"}], "]"}], ":=", 
    RowBox[{"ChangeCovD", "[", 
     RowBox[{
      RowBox[{"BRST", "@", 
       RowBox[{"Expand", "@", 
        RowBox[{"ChangeCovD", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"DD", "[", "mu", "]"}], "@", "ex"}], ",", "CD", ",", 
          "PD"}], "]"}]}]}], ",", "PD", ",", "CD"}], "]"}]}]}]}]], "Input",
 CellLabel->"In[73]:=",ExpressionUUID->"6a8e11e8-753a-4897-8470-acc13fdaa1e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "torsion", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"BRST", "[", 
    RowBox[{"Torsionomega", "[", 
     RowBox[{"mu_", ",", "nu_", ",", "a_"}], "]"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A", "=", 
        RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
       RowBox[{"B", "=", 
        RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
       RowBox[{"rho", "=", 
        RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
       RowBox[{"sigma", "=", 
        RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"gg", "[", 
        RowBox[{"mu", ",", "rho"}], "]"}], 
       RowBox[{"gg", "[", 
        RowBox[{"nu", ",", "sigma"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"barpsi", "[", 
           RowBox[{
            RowBox[{"-", "sigma"}], ",", "A"}], "]"}], 
          RowBox[{"Gammaeta", "[", 
           RowBox[{"a", ",", 
            RowBox[{"-", "A"}], ",", "B"}], "]"}], 
          RowBox[{
           RowBox[{"Dplus", "[", 
            RowBox[{"-", "rho"}], "]"}], "@", 
           RowBox[{"zeta", "[", 
            RowBox[{"-", "B"}], "]"}]}]}], "-", 
         RowBox[{
          RowBox[{"barpsi", "[", 
           RowBox[{
            RowBox[{"-", "rho"}], ",", "A"}], "]"}], 
          RowBox[{"Gammaeta", "[", 
           RowBox[{"a", ",", 
            RowBox[{"-", "A"}], ",", "B"}], "]"}], 
          RowBox[{
           RowBox[{"Dplus", "[", 
            RowBox[{"-", "sigma"}], "]"}], "@", 
           RowBox[{"zeta", "[", 
            RowBox[{"-", "B"}], "]"}]}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"BRST", "[", 
        RowBox[{
         RowBox[{"gg", "[", 
          RowBox[{"mu", ",", "rho"}], "]"}], 
         RowBox[{"gg", "[", 
          RowBox[{"nu", ",", "sigma"}], "]"}]}], "]"}], 
       RowBox[{"Torsionomega", "[", 
        RowBox[{
         RowBox[{"-", "rho"}], ",", 
         RowBox[{"-", "sigma"}], ",", "a"}], "]"}]}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[76]:=",ExpressionUUID->"52c3e420-2789-4c41-857c-0dabf8548648"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"spin", " ", "connection"}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "the", " ", "most", " ", "complicated"}]}], " ", 
   "*)"}], 
  RowBox[{
   RowBox[{"BRST", "[", 
    RowBox[{"omega", "[", 
     RowBox[{
      RowBox[{"mu_", "?", "DownIndexQ"}], ",", "a_", ",", "b_"}], "]"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A", "=", 
        RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
       RowBox[{"B", "=", 
        RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
       RowBox[{"nu", "=", 
        RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
       RowBox[{"rho", "=", 
        RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
       RowBox[{"c", "=", 
        RowBox[{"DummyIn", "@", "FrameM"}]}], ",", 
       RowBox[{"d", "=", 
        RowBox[{"DummyIn", "@", "FrameM"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"barzeta", "[", "A", "]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Gammaeta", "[", 
            RowBox[{"a", ",", 
             RowBox[{"-", "A"}], ",", "B"}], "]"}], 
           RowBox[{"ee", "[", 
            RowBox[{"rho", ",", "b"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"Gammaeta", "[", 
            RowBox[{"b", ",", 
             RowBox[{"-", "A"}], ",", "B"}], "]"}], 
           RowBox[{"ee", "[", 
            RowBox[{"rho", ",", "a"}], "]"}]}]}], ")"}], "/", "2"}], 
       RowBox[{
        RowBox[{"Dplus", "[", "mu", "]"}], "@", 
        RowBox[{"psi", "[", 
         RowBox[{
          RowBox[{"-", "rho"}], ",", 
          RowBox[{"-", "B"}]}], "]"}]}]}], "-", 
      RowBox[{"2", 
       RowBox[{"barzeta", "[", "A", "]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Gammaeta", "[", 
            RowBox[{"a", ",", 
             RowBox[{"-", "A"}], ",", "B"}], "]"}], 
           RowBox[{"ee", "[", 
            RowBox[{"rho", ",", "b"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"Gammaeta", "[", 
            RowBox[{"b", ",", 
             RowBox[{"-", "A"}], ",", "B"}], "]"}], 
           RowBox[{"ee", "[", 
            RowBox[{"rho", ",", "a"}], "]"}]}]}], ")"}], "/", "2"}], 
       RowBox[{
        RowBox[{"Dplus", "[", 
         RowBox[{"-", "rho"}], "]"}], "@", 
        RowBox[{"psi", "[", 
         RowBox[{"mu", ",", 
          RowBox[{"-", "B"}]}], "]"}]}]}], "+", 
      RowBox[{"2", 
       RowBox[{"barzeta", "[", "A", "]"}], 
       RowBox[{"Gammagg", "[", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "A"}], ",", "B"}], "]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ee", "[", 
            RowBox[{"nu", ",", "a"}], "]"}], 
           RowBox[{"ee", "[", 
            RowBox[{"rho", ",", "b"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"ee", "[", 
            RowBox[{"nu", ",", "b"}], "]"}], 
           RowBox[{"ee", "[", 
            RowBox[{"rho", ",", "a"}], "]"}]}]}], ")"}], "/", "2"}], 
       RowBox[{
        RowBox[{"Dplus", "[", 
         RowBox[{"-", "nu"}], "]"}], "@", 
        RowBox[{"psi", "[", 
         RowBox[{
          RowBox[{"-", "rho"}], ",", 
          RowBox[{"-", "B"}]}], "]"}]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"epsiloneta", "[", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], 
       RowBox[{"HH", "[", 
        RowBox[{"-", "c"}], "]"}], 
       RowBox[{"barzeta", "[", "A", "]"}], 
       RowBox[{"Gammaeta", "[", 
        RowBox[{
         RowBox[{"-", "d"}], ",", 
         RowBox[{"-", "A"}], ",", "B"}], "]"}], 
       RowBox[{"psi", "[", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "B"}]}], "]"}]}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[77]:=",ExpressionUUID->"9d2adefc-11fa-49bd-be9c-41e0b864eb0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "check", " ", "that", " ", "the", " ", "expression", " ", "is", " ", 
    "correct"}], " ", "*)"}], 
  RowBox[{
   RowBox[{"sn", "=", 
    RowBox[{"CollectTensors", "@", 
     RowBox[{"ChangeCovD", "[", 
      RowBox[{
       RowBox[{"ChangeCovD", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"BRST", "[", 
           RowBox[{"omega", "[", 
            RowBox[{
             RowBox[{"-", "\[Mu]"}], ",", 
             RowBox[{"-", "a"}], ",", 
             RowBox[{"-", "b"}]}], "]"}], "]"}], "-", 
          RowBox[{"ChangeCovD", "[", 
           RowBox[{
            RowBox[{"BRST", "@", 
             RowBox[{"ContortionToTorsion", "[", 
              RowBox[{
               RowBox[{"SpinConnectionToFrame", "[", 
                RowBox[{
                 RowBox[{"omega", "[", 
                  RowBox[{
                   RowBox[{"-", "\[Mu]"}], ",", 
                   RowBox[{"-", "a"}], ",", 
                   RowBox[{"-", "b"}]}], "]"}], ",", "omega"}], "]"}], ",", 
               "omega"}], "]"}]}], ",", "PD", ",", "CD"}], "]"}]}], ",", 
         "Dplus", ",", "DD"}], "]"}], ",", "DD", ",", "CD"}], "]"}]}]}], 
   ";"}]}]], "Input",
 CellLabel->"In[78]:=",ExpressionUUID->"8f800291-523c-4c63-8d4f-2e3308306f38"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"ChangeGammaMatrices", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"CollectTensors", "@", 
         RowBox[{"ChristoffelToTorsion", "[", "sn", "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x_", " ", 
           RowBox[{
            RowBox[{"CD", "[", "i_", "]"}], "@", 
            RowBox[{"barzeta", "[", "j_", "]"}]}]}], "\[RuleDelayed]", 
          RowBox[{"SortSpinor", "[", 
           RowBox[{
            RowBox[{"x", " ", 
             RowBox[{
              RowBox[{"CD", "[", "i", "]"}], "@", 
              RowBox[{"barzeta", "[", "j", "]"}]}]}], ",", 
            RowBox[{"barzeta", "\[Rule]", "zeta"}]}], "]"}]}], "}"}]}], ")"}],
       ",", "eta", ",", "gg"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[79]:=",ExpressionUUID->"94ac43ea-c8fd-40f6-8c72-47135bd81f54"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "@", 
  RowBox[{"ChangeEpsilon", "[", 
   RowBox[{
    RowBox[{"CollectTensors", "@", 
     RowBox[{"SortSpinor", "[", 
      RowBox[{
       RowBox[{"Expand", "@", 
        RowBox[{"JoinGammaMatrices", "[", "sn2", "]"}]}], ",", 
       RowBox[{"zeta", "\[Rule]", "barzeta"}]}], "]"}]}], ",", "eta", ",", 
    "gg"}], "]"}]}]], "Input",
 CellLabel->"In[80]:=",ExpressionUUID->"6f821f4c-7a59-45b9-b400-a3b6d0b166d3"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[80]=",ExpressionUUID->"117497f6-a8de-475f-a013-3f504b9e89d3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "Bianchi", " ", "identities", " ", "for", " ", "the", " ", 
    "Riemann", " ", "and", " ", "Ricci", " ", "tensor", " ", "with", " ", 
    "torsion"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"UseBianchi", "[", "expr_", "]"}], ":=", 
   RowBox[{"expr", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"RicciCD", "[", 
        RowBox[{"mu_", ",", "nu_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"RicciCD", "[", 
            RowBox[{"mu", ",", "nu"}], "]"}], "+", 
           RowBox[{"RicciCD", "[", 
            RowBox[{"nu", ",", "mu"}], "]"}]}], ")"}]}], "+", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"A", "=", 
             RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
            RowBox[{"B", "=", 
             RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
            RowBox[{"rho", "=", 
             RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{
               RowBox[{"-", "rho"}], ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Gammagg", "[", 
              RowBox[{"rho", ",", 
               RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
             RowBox[{"Dpsi", "[", 
              RowBox[{"mu", ",", "nu", ",", 
               RowBox[{"-", "B"}]}], "]"}]}]}], "+", 
           RowBox[{"2", 
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{"mu", ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Gammagg", "[", 
              RowBox[{"rho", ",", 
               RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
             RowBox[{"Dpsi", "[", 
              RowBox[{
               RowBox[{"-", "rho"}], ",", "nu", ",", 
               RowBox[{"-", "B"}]}], "]"}]}]}], "-", 
           RowBox[{"2", 
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{"nu", ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Gammagg", "[", 
              RowBox[{"rho", ",", 
               RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
             RowBox[{"Dpsi", "[", 
              RowBox[{
               RowBox[{"-", "rho"}], ",", "mu", ",", 
               RowBox[{"-", "B"}]}], "]"}]}]}]}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"RiemannCD", "[", 
        RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "sigma_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "3"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"RiemannCD", "[", 
            RowBox[{"mu", ",", "nu", ",", "rho", ",", "sigma"}], "]"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{"RiemannCD", "[", 
             RowBox[{"mu", ",", "rho", ",", "sigma", ",", "nu"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{"RiemannCD", "[", 
             RowBox[{"mu", ",", "sigma", ",", "rho", ",", "nu"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"RiemannCD", "[", 
             RowBox[{"nu", ",", "rho", ",", "sigma", ",", "mu"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"RiemannCD", "[", 
             RowBox[{"nu", ",", "sigma", ",", "rho", ",", "mu"}], "]"}]}], 
           "+", 
           RowBox[{"RiemannCD", "[", 
            RowBox[{"rho", ",", "sigma", ",", "mu", ",", "nu"}], "]"}]}], 
          ")"}]}], "+", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"A", "=", 
             RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
            RowBox[{"B", "=", 
             RowBox[{"DummyIn", "@", "SpinM"}]}]}], "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "/", "3"}], " ", 
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{"nu", ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Dpsi", "[", 
              RowBox[{"rho", ",", "sigma", ",", 
               RowBox[{"-", "B"}]}], "]"}]}], " ", 
            RowBox[{"Gammagg1", "[", 
             RowBox[{"mu", ",", 
              RowBox[{"-", "A"}], ",", "B"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"2", "/", "3"}], " ", 
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{"rho", ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Dpsi", "[", 
              RowBox[{"nu", ",", "sigma", ",", 
               RowBox[{"-", "B"}]}], "]"}]}], " ", 
            RowBox[{"Gammagg1", "[", 
             RowBox[{"mu", ",", 
              RowBox[{"-", "A"}], ",", "B"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"2", "/", "3"}], " ", 
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{"sigma", ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Dpsi", "[", 
              RowBox[{"nu", ",", "rho", ",", 
               RowBox[{"-", "B"}]}], "]"}]}], " ", 
            RowBox[{"Gammagg1", "[", 
             RowBox[{"mu", ",", 
              RowBox[{"-", "A"}], ",", "B"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"2", "/", "3"}], " ", 
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{"mu", ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Dpsi", "[", 
              RowBox[{"rho", ",", "sigma", ",", 
               RowBox[{"-", "B"}]}], "]"}]}], " ", 
            RowBox[{"Gammagg1", "[", 
             RowBox[{"nu", ",", 
              RowBox[{"-", "A"}], ",", "B"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"2", "/", "3"}], " ", 
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{"rho", ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Dpsi", "[", 
              RowBox[{"mu", ",", "sigma", ",", 
               RowBox[{"-", "B"}]}], "]"}]}], " ", 
            RowBox[{"Gammagg1", "[", 
             RowBox[{"nu", ",", 
              RowBox[{"-", "A"}], ",", "B"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"2", "/", "3"}], " ", 
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{"sigma", ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Dpsi", "[", 
              RowBox[{"mu", ",", "rho", ",", 
               RowBox[{"-", "B"}]}], "]"}]}], " ", 
            RowBox[{"Gammagg1", "[", 
             RowBox[{"nu", ",", 
              RowBox[{"-", "A"}], ",", "B"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"4", "/", "3"}], " ", 
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{"mu", ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Dpsi", "[", 
              RowBox[{"nu", ",", "sigma", ",", 
               RowBox[{"-", "B"}]}], "]"}]}], " ", 
            RowBox[{"Gammagg1", "[", 
             RowBox[{"rho", ",", 
              RowBox[{"-", "A"}], ",", "B"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"4", "/", "3"}], " ", 
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{"nu", ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Dpsi", "[", 
              RowBox[{"mu", ",", "sigma", ",", 
               RowBox[{"-", "B"}]}], "]"}]}], " ", 
            RowBox[{"Gammagg1", "[", 
             RowBox[{"rho", ",", 
              RowBox[{"-", "A"}], ",", "B"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"4", "/", "3"}], " ", 
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{"sigma", ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Dpsi", "[", 
              RowBox[{"mu", ",", "nu", ",", 
               RowBox[{"-", "B"}]}], "]"}]}], " ", 
            RowBox[{"Gammagg1", "[", 
             RowBox[{"rho", ",", 
              RowBox[{"-", "A"}], ",", "B"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"4", "/", "3"}], " ", 
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{"mu", ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Dpsi", "[", 
              RowBox[{"nu", ",", "rho", ",", 
               RowBox[{"-", "B"}]}], "]"}]}], " ", 
            RowBox[{"Gammagg1", "[", 
             RowBox[{"sigma", ",", 
              RowBox[{"-", "A"}], ",", "B"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"4", "/", "3"}], " ", 
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{"nu", ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Dpsi", "[", 
              RowBox[{"mu", ",", "rho", ",", 
               RowBox[{"-", "B"}]}], "]"}]}], " ", 
            RowBox[{"Gammagg1", "[", 
             RowBox[{"sigma", ",", 
              RowBox[{"-", "A"}], ",", "B"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"4", "/", "3"}], " ", 
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{"rho", ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Dpsi", "[", 
              RowBox[{"mu", ",", "nu", ",", 
               RowBox[{"-", "B"}]}], "]"}]}], " ", 
            RowBox[{"Gammagg1", "[", 
             RowBox[{"sigma", ",", 
              RowBox[{"-", "A"}], ",", "B"}], "]"}]}]}]}], "]"}]}]}]}], 
     "}"}]}]}]}]], "Input",
 CellLabel->"In[81]:=",ExpressionUUID->"286ab23e-ef6e-414f-a80e-41a346608baf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "vector", " ", "constraint"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"UseVectorConstraint", "[", "expr_", "]"}], ":=", 
   RowBox[{"expr", "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{"mu_", ",", 
          RowBox[{"-", "a_"}]}], "]"}], 
        RowBox[{
         RowBox[{"DD", "[", 
          RowBox[{"-", "mu_"}], "]"}], "@", 
         RowBox[{"HH", "[", "a_", "]"}]}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{"mu", ",", "a"}], "]"}], 
        RowBox[{
         RowBox[{"DD", "[", 
          RowBox[{"-", "mu"}], "]"}], "@", 
         RowBox[{"HH", "[", 
          RowBox[{"-", "a"}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{
          RowBox[{"-", "mu_"}], ",", "a_"}], "]"}], 
        RowBox[{
         RowBox[{"DD", "[", "mu_", "]"}], "@", 
         RowBox[{"HH", "[", 
          RowBox[{"-", "a_"}], "]"}]}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{"mu", ",", "a"}], "]"}], 
        RowBox[{
         RowBox[{"DD", "[", 
          RowBox[{"-", "mu"}], "]"}], "@", 
         RowBox[{"HH", "[", 
          RowBox[{"-", "a"}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{
          RowBox[{"-", "mu_"}], ",", 
          RowBox[{"-", "a_"}]}], "]"}], 
        RowBox[{
         RowBox[{"DD", "[", "mu_", "]"}], "@", 
         RowBox[{"HH", "[", "a_", "]"}]}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{"mu", ",", "a"}], "]"}], 
        RowBox[{
         RowBox[{"DD", "[", 
          RowBox[{"-", "mu"}], "]"}], "@", 
         RowBox[{"HH", "[", 
          RowBox[{"-", "a"}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{"mu_", ",", 
          RowBox[{"-", "a_"}]}], "]"}], 
        RowBox[{
         RowBox[{"CD", "[", 
          RowBox[{"-", "mu_"}], "]"}], "@", 
         RowBox[{"HH", "[", "a_", "]"}]}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{"mu", ",", "a"}], "]"}], 
        RowBox[{
         RowBox[{"DD", "[", 
          RowBox[{"-", "mu"}], "]"}], "@", 
         RowBox[{"HH", "[", 
          RowBox[{"-", "a"}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{
          RowBox[{"-", "mu_"}], ",", "a_"}], "]"}], 
        RowBox[{
         RowBox[{"CD", "[", "mu_", "]"}], "@", 
         RowBox[{"HH", "[", 
          RowBox[{"-", "a_"}], "]"}]}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{"mu", ",", "a"}], "]"}], 
        RowBox[{
         RowBox[{"DD", "[", 
          RowBox[{"-", "mu"}], "]"}], "@", 
         RowBox[{"HH", "[", 
          RowBox[{"-", "a"}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{
          RowBox[{"-", "mu_"}], ",", 
          RowBox[{"-", "a_"}]}], "]"}], 
        RowBox[{
         RowBox[{"CD", "[", "mu_", "]"}], "@", 
         RowBox[{"HH", "[", "a_", "]"}]}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{"mu", ",", "a"}], "]"}], 
        RowBox[{
         RowBox[{"DD", "[", 
          RowBox[{"-", "mu"}], "]"}], "@", 
         RowBox[{"HH", "[", 
          RowBox[{"-", "a"}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{"mu_", ",", "a_"}], "]"}], 
        RowBox[{
         RowBox[{"CD", "[", 
          RowBox[{"-", "mu_"}], "]"}], "@", 
         RowBox[{"HH", "[", 
          RowBox[{"-", "a_"}], "]"}]}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{"mu", ",", "a"}], "]"}], 
        RowBox[{
         RowBox[{"DD", "[", 
          RowBox[{"-", "mu"}], "]"}], "@", 
         RowBox[{"HH", "[", 
          RowBox[{"-", "a"}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{"mu_", ",", "a_"}], "]"}], 
        RowBox[{
         RowBox[{"DD", "[", 
          RowBox[{"-", "mu_"}], "]"}], "@", 
         RowBox[{"HH", "[", 
          RowBox[{"-", "a_"}], "]"}]}]}], "\[RuleDelayed]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"A", "=", 
            RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
           RowBox[{"B", "=", 
            RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
           RowBox[{"nu", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
           RowBox[{"rho", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
           RowBox[{"sigma", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"epsilongg", "[", 
            RowBox[{"mu", ",", "nu", ",", "rho", ",", "sigma"}], "]"}], 
           RowBox[{
            RowBox[{"barpsi", "[", 
             RowBox[{
              RowBox[{"-", "mu"}], ",", "A"}], "]"}], "\[CenterDot]", 
            RowBox[{"Gammagg", "[", 
             RowBox[{
              RowBox[{"-", "nu"}], ",", 
              RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
            RowBox[{"Dpsi", "[", 
             RowBox[{
              RowBox[{"-", "rho"}], ",", 
              RowBox[{"-", "sigma"}], ",", 
              RowBox[{"-", "B"}]}], "]"}]}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"HH", "[", "a", "]"}], 
           RowBox[{"ee", "[", 
            RowBox[{"mu", ",", 
             RowBox[{"-", "a"}]}], "]"}], 
           RowBox[{
            RowBox[{"barpsi", "[", 
             RowBox[{
              RowBox[{"-", "mu"}], ",", "A"}], "]"}], "\[CenterDot]", 
            RowBox[{"Gammagg", "[", 
             RowBox[{"nu", ",", 
              RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
            RowBox[{"psi", "[", 
             RowBox[{
              RowBox[{"-", "nu"}], ",", 
              RowBox[{"-", "B"}]}], "]"}]}]}]}]}], "]"}]}]}], 
     "}"}]}]}]}]], "Input",
 CellLabel->"In[82]:=",ExpressionUUID->"f018c6bd-85f4-495f-b0c8-f45aff029d12"]
}, Closed]],

Cell[CellGroupData[{

Cell["4. Closure of the susy algebra", "Subsection",ExpressionUUID->"74534492-e86c-4fc9-973a-23a25f0f206d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"rules", " ", "to", " ", "move", " ", "gamma", "*"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rulegamma5right", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"GammaggStar", "[", 
         RowBox[{
          RowBox[{"-", "A_"}], ",", "B_"}], "]"}], 
        RowBox[{
         RowBox[{"gam_", "?", "GammaMatrixQ"}], "[", 
         RowBox[{"i__", ",", 
          RowBox[{"-", "B_"}], ",", "C_"}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "i", "}"}], "]"}]}], 
        RowBox[{"gam", "[", 
         RowBox[{"i", ",", 
          RowBox[{"-", "A"}], ",", "B"}], "]"}], 
        RowBox[{"GammaggStar", "[", 
         RowBox[{
          RowBox[{"-", "B"}], ",", "C"}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rulegamma5left", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"gam_", "?", "GammaMatrixQ"}], "[", 
         RowBox[{"i__", ",", 
          RowBox[{"-", "A_"}], ",", "B_"}], "]"}], 
        RowBox[{"GammaggStar", "[", 
         RowBox[{
          RowBox[{"-", "B_"}], ",", "C_"}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "i", "}"}], "]"}]}], 
        RowBox[{"GammaggStar", "[", 
         RowBox[{
          RowBox[{"-", "A"}], ",", "B"}], "]"}], 
        RowBox[{"gam", "[", 
         RowBox[{"i", ",", 
          RowBox[{"-", "B"}], ",", "C"}], "]"}]}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellLabel->"In[83]:=",ExpressionUUID->"f586ad8a-a66d-4435-b848-1e2a2a04e49b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "parametric", " ", "rule", " ", "to", " ", "move", " ", "index", " ", "to",
     " ", "epsilon"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ruleepsilon", "[", "mu_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"epsilongg", "[", "i__", "]"}], 
       RowBox[{"head_", "[", 
        RowBox[{"j___", ",", "mu", ",", "k___"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"epsilongg", "[", "i", "]"}], 
        RowBox[{"head", "[", 
         RowBox[{"j", ",", "mu", ",", "k"}], "]"}]}], "-", 
       RowBox[{"CollectTensors", "[", 
        RowBox[{"5", 
         RowBox[{"Antisymmetrize", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"epsilongg", "[", "i", "]"}], 
            RowBox[{"head", "[", 
             RowBox[{"j", ",", "mu", ",", "k"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "mu"}], "}"}]}], "]"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{
        RowBox[{"epsilongg", "[", "i__", "]"}], 
        RowBox[{"x_", "\[CenterDot]", 
         RowBox[{"head_", "[", 
          RowBox[{"j___", ",", "mu", ",", "k___"}], "]"}]}]}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"epsilongg", "[", "i", "]"}], 
        RowBox[{"x", "\[CenterDot]", 
         RowBox[{"head", "[", 
          RowBox[{"j", ",", "mu", ",", "k"}], "]"}]}]}], "-", 
       RowBox[{"CollectTensors", "[", 
        RowBox[{"5", 
         RowBox[{"Antisymmetrize", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"epsilongg", "[", "i", "]"}], 
            RowBox[{"x", "\[CenterDot]", 
             RowBox[{"head", "[", 
              RowBox[{"j", ",", "mu", ",", "k"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "mu"}], "}"}]}], "]"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{
        RowBox[{"epsilongg", "[", "i__", "]"}], 
        RowBox[{
         RowBox[{"head_", "[", 
          RowBox[{"j___", ",", "mu", ",", "k___"}], "]"}], "\[CenterDot]", 
         "x_"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"epsilongg", "[", "i", "]"}], 
        RowBox[{
         RowBox[{"head", "[", 
          RowBox[{"j", ",", "mu", ",", "k"}], "]"}], "\[CenterDot]", "x"}]}], 
       "-", 
       RowBox[{"CollectTensors", "[", 
        RowBox[{"5", 
         RowBox[{"Antisymmetrize", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"epsilongg", "[", "i", "]"}], 
            RowBox[{
             RowBox[{"head", "[", 
              RowBox[{"j", ",", "mu", ",", "k"}], "]"}], "\[CenterDot]", 
             "x"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "mu"}], "}"}]}], "]"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{
        RowBox[{"epsilongg", "[", "i__", "]"}], 
        RowBox[{"x_", "\[CenterDot]", 
         RowBox[{"head_", "[", 
          RowBox[{"j___", ",", "mu", ",", "k___"}], "]"}], "\[CenterDot]", 
         "y_"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"epsilongg", "[", "i", "]"}], 
        RowBox[{"x", "\[CenterDot]", 
         RowBox[{"head", "[", 
          RowBox[{"j", ",", "mu", ",", "k"}], "]"}], "\[CenterDot]", "y"}]}], 
       "-", 
       RowBox[{"CollectTensors", "[", 
        RowBox[{"5", 
         RowBox[{"Antisymmetrize", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"epsilongg", "[", "i", "]"}], 
            RowBox[{"x", "\[CenterDot]", 
             RowBox[{"head", "[", 
              RowBox[{"j", ",", "mu", ",", "k"}], "]"}], "\[CenterDot]", 
             "y"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "mu"}], "}"}]}], "]"}]}], "]"}]}]}]}], 
    "}"}]}]}]], "Input",
 CellLabel->"In[85]:=",ExpressionUUID->"5365a514-d4d6-4a64-ac8c-6cb89415c093"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "parameter", " ", "of", " ", "the", " ", "Lorentz", " ", 
    "transformation"}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"LL", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"AIndexQ", "[", 
       RowBox[{"a", ",", "FrameM"}], "]"}], "&&", 
      RowBox[{"AIndexQ", "[", 
       RowBox[{"b", ",", "FrameM"}], "]"}]}], ")"}]}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mu", "=", 
        RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
       RowBox[{"nu", "=", 
        RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
       RowBox[{"c", "=", 
        RowBox[{"DummyIn", "@", "FrameM"}]}], ",", 
       RowBox[{"d", "=", 
        RowBox[{"DummyIn", "@", "FrameM"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"zeta2", "[", "mu", "]"}], 
       RowBox[{"omega", "[", 
        RowBox[{
         RowBox[{"-", "mu"}], ",", "a", ",", "b"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"epsiloneta", "[", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], 
       RowBox[{"ee", "[", 
        RowBox[{
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "c"}]}], "]"}], 
       RowBox[{"zeta2", "[", "mu", "]"}], 
       RowBox[{"HH", "[", 
        RowBox[{"-", "d"}], "]"}]}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[86]:=",ExpressionUUID->"807ce22c-6825-4c0c-ba30-66dc09fc208c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MakeNice", "[", "expr_", "]"}], ":=", 
  RowBox[{"CollectTensors", "@", 
   RowBox[{"SpinorFlipSymmetrize", "@", 
    RowBox[{"TorsionToPsi", "@", 
     RowBox[{"ChristoffelToTorsion", "@", 
      RowBox[{"JoinGammaMatrices", "@", 
       RowBox[{"Expand", "@", 
        RowBox[{"ChangeGammaMatrices", "[", 
         RowBox[{
          RowBox[{"IrreducibleSpinDecompose", "[", 
           RowBox[{
            RowBox[{"CollectTensors", "[", 
             RowBox[{
              RowBox[{"Expand", "@", 
               RowBox[{"ChangeGammaMatrices", "[", 
                RowBox[{
                 RowBox[{"ChangeCovD", "[", 
                  RowBox[{
                   RowBox[{"SymmetrizeCovDs", "[", 
                    RowBox[{
                    RowBox[{"Expand", "@", 
                    RowBox[{"ChangeCovD", "[", 
                    RowBox[{
                    RowBox[{"ChangeCovD", "[", 
                    RowBox[{
                    RowBox[{"ExpandGhostBilinear", "[", "expr", "]"}], ",", 
                    "PD", ",", "DD"}], "]"}], ",", "Dplus", ",", "DD"}], 
                    "]"}]}], ",", "DD"}], "]"}], ",", "DD", ",", "CD"}], 
                  "]"}], ",", "gg", ",", "eta"}], "]"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"x_", " ", 
                 RowBox[{
                  RowBox[{"CD", "[", "i_", "]"}], "@", 
                  RowBox[{"barzeta", "[", "j_", "]"}]}]}], "\[RuleDelayed]", 
                RowBox[{"SortSpinor", "[", 
                 RowBox[{
                  RowBox[{"x", " ", 
                   RowBox[{
                    RowBox[{"CD", "[", "i", "]"}], "@", 
                    RowBox[{"barzeta", "[", "j", "]"}]}]}], ",", 
                  RowBox[{"barzeta", "\[Rule]", "zeta"}]}], "]"}]}], "}"}]}], 
             "]"}], ",", "zeta"}], "]"}], ",", "gg", ",", "eta"}], 
         "]"}]}]}]}]}]}]}]}]], "Input",
 CellLabel->
  "In[194]:=",ExpressionUUID->"77df67bc-e29b-45d0-a186-7d4d0f88a32b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"transformation", " ", "of", " ", "the", " ", "vierbein"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"MakeNice", "[", 
   RowBox[{
    RowBox[{"BRST", "@", 
     RowBox[{"BRST", "[", 
      RowBox[{"ee", "[", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", "a"}], "]"}], "]"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ee", "[", 
        RowBox[{
         RowBox[{"-", "\[Rho]"}], ",", "a"}], "]"}], 
       RowBox[{
        RowBox[{"PD", "[", 
         RowBox[{"-", "\[Mu]"}], "]"}], "@", 
        RowBox[{"zeta2", "[", "\[Rho]", "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"zeta2", "[", "\[Rho]", "]"}], 
       RowBox[{
        RowBox[{"PD", "[", 
         RowBox[{"-", "\[Rho]"}], "]"}], "@", 
        RowBox[{"ee", "[", 
         RowBox[{
          RowBox[{"-", "\[Mu]"}], ",", "a"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"LL", "[", 
        RowBox[{"a", ",", "b"}], "]"}], 
       RowBox[{"ee", "[", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", 
         RowBox[{"-", "b"}]}], "]"}]}]}], ")"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[195]:=",ExpressionUUID->"d2803144-05fb-4e68-8c71-121117819e23"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[195]=",ExpressionUUID->"acb71a67-b4c7-48ef-9a04-17427d95a4af"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "transformation", " ", "of", " ", "the", " ", "susy", " ", "ghost"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn", "=", 
    RowBox[{"MakeNice", "[", 
     RowBox[{
      RowBox[{"BRST", "@", 
       RowBox[{"BRST", "[", 
        RowBox[{"zeta", "[", 
         RowBox[{"-", "A"}], "]"}], "]"}]}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"zeta2", "[", "\[Rho]", "]"}], 
         RowBox[{
          RowBox[{"PD", "[", 
           RowBox[{"-", "\[Rho]"}], "]"}], "@", 
          RowBox[{"zeta", "[", 
           RowBox[{"-", "A"}], "]"}]}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "4"}], 
         RowBox[{"LL", "[", 
          RowBox[{"a", ",", "b"}], "]"}], 
         RowBox[{"Gammaeta", "[", 
          RowBox[{
           RowBox[{"-", "a"}], ",", 
           RowBox[{"-", "b"}], ",", 
           RowBox[{"-", "A"}], ",", "B"}], "]"}], 
         RowBox[{"zeta", "[", 
          RowBox[{"-", "B"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"I", "/", "2"}], 
         RowBox[{"zeta2", "[", "\[Rho]", "]"}], 
         RowBox[{"AR", "[", 
          RowBox[{"-", "\[Rho]"}], "]"}], " ", 
         RowBox[{"GammaggStar", "[", 
          RowBox[{
           RowBox[{"-", "A"}], ",", "B"}], "]"}], 
         RowBox[{"zeta", "[", 
          RowBox[{"-", "B"}], "]"}]}]}], ")"}]}], "]"}]}], ";"}]}]], "Input",
 CellLabel->
  "In[196]:=",ExpressionUUID->"8f450fe7-c722-42ea-982a-992f27fa3cb8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "@", 
  RowBox[{"IrreducibleSpinProject", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ChangeGammaMatrices", "[", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{
          RowBox[{"Expand", "@", 
           RowBox[{"GammaMatricesToDual", "[", 
            RowBox[{"CollectTensors", "@", 
             RowBox[{"JoinGammaMatrices", "[", "sn", "]"}]}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"epsiloneta", "[", "i__", "]"}], 
             RowBox[{"Gammaeta2", "[", "j__", "]"}]}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"epsiloneta", "[", "i", "]"}], 
             RowBox[{"DualGammaMatrix", "[", 
              RowBox[{"Gammaeta2", "[", "j", "]"}], "]"}]}]}], "}"}]}], "]"}],
         ",", "eta", ",", "gg"}], "]"}], "/.", "rulegamma5left"}], ")"}], ",",
     "zeta"}], "]"}]}]], "Input",
 CellLabel->
  "In[197]:=",ExpressionUUID->"9bbaffba-7382-483d-a453-4cae9c539408"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[197]=",ExpressionUUID->"9c6202a8-ac14-4d0e-a633-6580cf45295c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"transformation", " ", "of", " ", "the", " ", "gravitino"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn", "=", 
    RowBox[{"MakeNice", "[", 
     RowBox[{
      RowBox[{"BRST", "@", 
       RowBox[{"BRST", "[", 
        RowBox[{"psi", "[", 
         RowBox[{
          RowBox[{"-", "\[Mu]"}], ",", 
          RowBox[{"-", "A"}]}], "]"}], "]"}]}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"psi", "[", 
          RowBox[{
           RowBox[{"-", "\[Rho]"}], ",", 
           RowBox[{"-", "A"}]}], "]"}], 
         RowBox[{
          RowBox[{"PD", "[", 
           RowBox[{"-", "\[Mu]"}], "]"}], "@", 
          RowBox[{"zeta2", "[", "\[Rho]", "]"}]}]}], "+", 
        RowBox[{
         RowBox[{"zeta2", "[", "\[Rho]", "]"}], 
         RowBox[{
          RowBox[{"PD", "[", 
           RowBox[{"-", "\[Rho]"}], "]"}], "@", 
          RowBox[{"psi", "[", 
           RowBox[{
            RowBox[{"-", "\[Mu]"}], ",", 
            RowBox[{"-", "A"}]}], "]"}]}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "4"}], 
         RowBox[{"LL", "[", 
          RowBox[{"a", ",", "b"}], "]"}], 
         RowBox[{"Gammaeta", "[", 
          RowBox[{
           RowBox[{"-", "a"}], ",", 
           RowBox[{"-", "b"}], ",", 
           RowBox[{"-", "A"}], ",", "B"}], "]"}], 
         RowBox[{"psi", "[", 
          RowBox[{
           RowBox[{"-", "\[Mu]"}], ",", 
           RowBox[{"-", "B"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"I", "/", "2"}], " ", 
         RowBox[{"zeta2", "[", "\[Rho]", "]"}], 
         RowBox[{"AR", "[", 
          RowBox[{"-", "\[Rho]"}], "]"}], 
         RowBox[{"GammaggStar", "[", 
          RowBox[{
           RowBox[{"-", "A"}], ",", "B"}], "]"}], 
         RowBox[{"psi", "[", 
          RowBox[{
           RowBox[{"-", "\[Mu]"}], ",", 
           RowBox[{"-", "B"}]}], "]"}]}]}], ")"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellLabel->
  "In[198]:=",ExpressionUUID->"1ebb89d4-69e8-4fa8-a1dd-3e72504b60dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"CollectTensors", "@", 
      RowBox[{"GammaMatricesToDual", "[", 
       RowBox[{"CollectTensors", "@", 
        RowBox[{"JoinGammaMatrices", "[", "sn", "]"}]}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"epsiloneta", "[", "i__", "]"}], 
        RowBox[{"Gammaeta2", "[", "j__", "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"epsiloneta", "[", "i", "]"}], 
        RowBox[{"DualGammaMatrix", "[", 
         RowBox[{"Gammaeta2", "[", "j", "]"}], "]"}]}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[199]:=",ExpressionUUID->"2f3727d7-c5fe-4456-b89c-ce120a8ecaac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "@", 
  RowBox[{"GammaMatricesToDual", "[", 
   RowBox[{
    RowBox[{"CollectTensors", "@", 
     RowBox[{"ChangeGammaMatrices", "[", 
      RowBox[{
       RowBox[{"ChangeEpsilon", "[", 
        RowBox[{
         RowBox[{"CollectTensors", "@", "sn2"}], ",", "eta", ",", "gg"}], 
        "]"}], ",", "eta", ",", "gg"}], "]"}]}], ",", "All"}], 
   "]"}]}]], "Input",
 CellLabel->
  "In[200]:=",ExpressionUUID->"9e6a1c9e-8570-49a4-8fc9-3110c4d00fed"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[200]=",ExpressionUUID->"04cccf7b-97cd-43f4-aa7d-06ecd45ef8dc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "transformation", " ", "of", " ", "the", " ", "first", " ", "auxiliary", 
     " ", 
     RowBox[{"vector", ".", " ", "this"}], " ", "is", " ", "longer"}], ",", 
    " ", 
    RowBox[{
    "so", " ", "we", " ", "need", " ", "to", " ", "be", " ", "more", " ", 
     "careful", " ", "with", " ", "the", " ", "computation"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn", "=", 
    RowBox[{
     RowBox[{"BRST", "@", 
      RowBox[{"BRST", "[", 
       RowBox[{"HH", "[", 
        RowBox[{"-", "a"}], "]"}], "]"}]}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"zeta2", "[", "\[Rho]", "]"}], 
        RowBox[{
         RowBox[{"PD", "[", 
          RowBox[{"-", "\[Rho]"}], "]"}], "@", 
         RowBox[{"HH", "[", 
          RowBox[{"-", "a"}], "]"}]}]}], "+", 
       RowBox[{
        RowBox[{"LL", "[", 
         RowBox[{
          RowBox[{"-", "a"}], ",", "b"}], "]"}], 
        RowBox[{"HH", "[", 
         RowBox[{"-", "b"}], "]"}]}]}], ")"}]}]}], ";"}]}]], "Input",
 CellLabel->
  "In[201]:=",ExpressionUUID->"064f8b05-529a-4052-bf75-00110bdc483f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"we", " ", "can", " ", "ignore", " ", "the", " ", 
    RowBox[{"warning", ":", " ", 
     RowBox[{
      RowBox[{
      "xAct", " ", "does", " ", "not", " ", "know", " ", "that", " ", "an", 
       " ", "antisymmetrized", " ", "Lorentz"}], "-", 
      RowBox[{
      "covariant", " ", "derivative", " ", "is", " ", "in", " ", "fact", " ", 
       "fully", " ", "covariant"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn2", "=", 
    RowBox[{"CollectTensors", "@", 
     RowBox[{"ChangeCovD", "[", 
      RowBox[{
       RowBox[{"SymmetrizeCovDs", "[", 
        RowBox[{
         RowBox[{"Expand", "@", 
          RowBox[{"ChangeCovD", "[", 
           RowBox[{
            RowBox[{"ChangeCovD", "[", 
             RowBox[{
              RowBox[{"ExpandGhostBilinear", "[", "sn", "]"}], ",", "PD", ",",
               "DD"}], "]"}], ",", "Dplus", ",", "DD"}], "]"}]}], ",", "DD"}],
         "]"}], ",", "DD", ",", "CD"}], "]"}]}]}], ";"}]}]], "Input",Expressio\
nUUID->"85759927-d6e7-4be7-a429-8f0e0fdc4cf5"],

Cell[BoxData["\<\"** MakeRule: Potential problems moving indices on the \
LHS.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[202]:=",ExpressionUUID->"40da95a8-0d06-40ad-97b3-66f689f51bf8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn3", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "[", 
     RowBox[{
      RowBox[{"CollectTensors", "[", 
       RowBox[{
        RowBox[{"Expand", "@", 
         RowBox[{"ChangeGammaMatrices", "[", 
          RowBox[{"sn2", ",", "eta", ",", "gg"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x_", " ", 
           RowBox[{
            RowBox[{"CD", "[", "i_", "]"}], "@", 
            RowBox[{"barzeta", "[", "j_", "]"}]}]}], "\[RuleDelayed]", 
          RowBox[{"SortSpinor", "[", 
           RowBox[{
            RowBox[{"x", " ", 
             RowBox[{
              RowBox[{"CD", "[", "i", "]"}], "@", 
              RowBox[{"barzeta", "[", "j", "]"}]}]}], ",", 
            RowBox[{"barzeta", "\[Rule]", "zeta"}]}], "]"}]}], "}"}]}], "]"}],
       "//.", "rulegamma5left"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[203]:=",ExpressionUUID->"75865515-303e-411c-b0e8-fa5331bb7651"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn4", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"GammaMatricesToDual", "[", 
       RowBox[{"Expand", "@", 
        RowBox[{"IrreducibleSpinDecompose", "[", 
         RowBox[{"sn3", ",", "zeta"}], "]"}]}], "]"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[204]:=",ExpressionUUID->"eed26c7f-7af3-4787-bff9-6d0998a95f64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn5", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"ChristoffelToTorsion", "@", 
      RowBox[{"ChangeEpsilon", "[", 
       RowBox[{"sn4", ",", "eta", ",", "gg"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[205]:=",ExpressionUUID->"154f89c9-7b32-4063-bfcd-50104d80ed0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn6", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"GammaMatricesToDual", "[", 
     RowBox[{"SortSpinor", "[", 
      RowBox[{
       RowBox[{"CollectTensors", "@", 
        RowBox[{"GradPsiToDPsi", "[", "sn5", "]"}]}], ",", 
       RowBox[{"barDpsi", "\[Rule]", "Dpsi"}]}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[206]:=",ExpressionUUID->"82f7413f-d5f4-41a7-948c-4835cb961463"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn7", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"CollectTensors", "[", 
      RowBox[{
       RowBox[{"SortSpinor", "[", 
        RowBox[{
         RowBox[{"CollectTensors", "[", 
          RowBox[{
           RowBox[{"SpinorFlipSymmetrize", "[", 
            RowBox[{"ChangeGammaMatrices", "[", 
             RowBox[{
              RowBox[{"TorsionToPsi", "@", "sn6"}], ",", "eta", ",", "gg"}], 
             "]"}], "]"}], "/.", "rulegamma5left"}], "]"}], ",", 
         RowBox[{"barDpsi", "\[Rule]", "Dpsi"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Gammagg2", "[", "i__", "]"}], 
          RowBox[{"epsilongg", "[", "j__", "]"}]}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"epsilongg", "[", "j", "]"}], 
          RowBox[{"DualGammaMatrix", "[", 
           RowBox[{"Gammagg2", "[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Gammagg1", "[", "i__", "]"}], 
        RowBox[{"epsilongg", "[", "j__", "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"epsilongg", "[", "j", "]"}], 
        RowBox[{"DualGammaMatrix", "[", 
         RowBox[{"Gammagg1", "[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[207]:=",ExpressionUUID->"d3235a28-5637-42e9-bc02-5832c89b1f34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"we", " ", "replace", " ", 
    SubscriptBox["\[Zeta]", "\[Mu]\[Nu]"], " ", "by", " ", "its", " ", 
    "dual"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn8", "=", 
    RowBox[{"CollectTensors", "[", 
     RowBox[{"sn7", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"zeta3", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"c", "=", 
             RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
            RowBox[{"d", "=", 
             RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", 
           RowBox[{"epsilongg", "[", 
            RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], 
           RowBox[{"Starzeta3", "[", 
            RowBox[{
             RowBox[{"-", "c"}], ",", 
             RowBox[{"-", "d"}]}], "]"}]}]}], "]"}]}], "}"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellLabel->
  "In[208]:=",ExpressionUUID->"ba38e5df-7a7c-4f5c-9e39-0da58851fce9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "use", " ", "the", " ", "Bianchi", " ", "identities", " ", "for", " ", 
     "the", " ", "curvature"}], ",", " ", 
    RowBox[{
    "the", " ", "vector", " ", "constraint", " ", "and", " ", "also", " ", 
     "replace", " ", 
     SubscriptBox["D", 
      RowBox[{"[", "\[Mu]"}]], 
     SubscriptBox["\[Psi]", 
      RowBox[{"\[Nu]", "]"}]], " ", "by", " ", "its", " ", "dual"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"CollectTensors", "@", 
   RowBox[{"SpinorFlipSymmetrize", "@", 
    RowBox[{"CollectTensors", "[", 
     RowBox[{
      RowBox[{"UseVectorConstraint", "@", 
       RowBox[{"CollectTensors", "@", 
        RowBox[{"GammaMatricesToDual", "@", 
         RowBox[{"CollectTensors", "@", 
          RowBox[{"UseBianchi", "[", "sn8", "]"}]}]}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dpsi", "[", 
         RowBox[{"a_", ",", "b_", ",", 
          RowBox[{"-", "A_"}]}], "]"}], "\[RuleDelayed]", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"c", "=", 
             RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
            RowBox[{"d", "=", 
             RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", 
           RowBox[{"epsilongg", "[", 
            RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], 
           RowBox[{"StarDpsi", "[", 
            RowBox[{
             RowBox[{"-", "c"}], ",", 
             RowBox[{"-", "d"}], ",", 
             RowBox[{"-", "A"}]}], "]"}]}]}], "]"}]}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellLabel->
  "In[209]:=",ExpressionUUID->"ef0c5b4f-0410-4618-8274-72ed749bb98f"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[209]=",ExpressionUUID->"02f9a055-debc-4b79-b23d-75915de61ff1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "transformation", " ", "of", " ", "the", " ", "second", " ", "auxiliary", 
    " ", 
    RowBox[{"vector", ".", " ", "this"}], " ", "also", " ", "takes", " ", 
    "longer"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn", "=", 
    RowBox[{
     RowBox[{"BRST", "@", 
      RowBox[{"BRST", "[", 
       RowBox[{"AR", "[", 
        RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"AR", "[", 
         RowBox[{"-", "\[Rho]"}], "]"}], 
        RowBox[{
         RowBox[{"PD", "[", 
          RowBox[{"-", "\[Mu]"}], "]"}], "@", 
         RowBox[{"zeta2", "[", "\[Rho]", "]"}]}]}], "+", 
       RowBox[{
        RowBox[{"zeta2", "[", "\[Rho]", "]"}], 
        RowBox[{
         RowBox[{"PD", "[", 
          RowBox[{"-", "\[Rho]"}], "]"}], "@", 
         RowBox[{"AR", "[", 
          RowBox[{"-", "\[Mu]"}], "]"}]}]}], "-", 
       RowBox[{
        RowBox[{"PD", "[", 
         RowBox[{"-", "\[Mu]"}], "]"}], "@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"zeta2", "[", "\[Rho]", "]"}], 
          RowBox[{"AR", "[", 
           RowBox[{"-", "\[Rho]"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellLabel->
  "In[210]:=",ExpressionUUID->"d6ebb440-4cdd-464b-bb12-8091d6f4f80f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"ChangeCovD", "[", 
     RowBox[{
      RowBox[{"SymmetrizeCovDs", "[", 
       RowBox[{
        RowBox[{"Expand", "@", 
         RowBox[{"ChangeCovD", "[", 
          RowBox[{
           RowBox[{"ChangeCovD", "[", 
            RowBox[{
             RowBox[{"ExpandGhostBilinear", "[", "sn", "]"}], ",", "PD", ",", 
             "DD"}], "]"}], ",", "Dplus", ",", "DD"}], "]"}]}], ",", "DD"}], 
       "]"}], ",", "DD", ",", "CD"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[211]:=",ExpressionUUID->"29952dd0-62e0-4e3f-939a-191b7e55acbf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn3", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "[", 
     RowBox[{
      RowBox[{"CollectTensors", "[", 
       RowBox[{
        RowBox[{"Expand", "@", 
         RowBox[{"ChangeGammaMatrices", "[", 
          RowBox[{"sn2", ",", "eta", ",", "gg"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x_", " ", 
           RowBox[{
            RowBox[{"CD", "[", "i_", "]"}], "@", 
            RowBox[{"barzeta", "[", "j_", "]"}]}]}], "\[RuleDelayed]", 
          RowBox[{"SortSpinor", "[", 
           RowBox[{
            RowBox[{"x", " ", 
             RowBox[{
              RowBox[{"CD", "[", "i", "]"}], "@", 
              RowBox[{"barzeta", "[", "j", "]"}]}]}], ",", 
            RowBox[{"barzeta", "\[Rule]", "zeta"}]}], "]"}]}], "}"}]}], "]"}],
       "//.", "rulegamma5left"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[212]:=",ExpressionUUID->"efd2383d-e647-4dbc-9f4d-e7d012b64d6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn4", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"GammaMatricesToDual", "[", 
       RowBox[{"Expand", "@", 
        RowBox[{"IrreducibleSpinDecompose", "[", 
         RowBox[{"sn3", ",", "zeta"}], "]"}]}], "]"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[213]:=",ExpressionUUID->"cb78c137-7620-425f-9e22-5d90943c72ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn5", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"ChristoffelToTorsion", "@", 
      RowBox[{"ChangeEpsilon", "[", 
       RowBox[{"sn4", ",", "eta", ",", "gg"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[214]:=",ExpressionUUID->"7a2f7591-95f2-49cc-b298-9a1040b82b02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn6", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"GammaMatricesToDual", "[", 
     RowBox[{"SortSpinor", "[", 
      RowBox[{
       RowBox[{"CollectTensors", "@", 
        RowBox[{"GradPsiToDPsi", "[", "sn5", "]"}]}], ",", 
       RowBox[{"barDpsi", "\[Rule]", "Dpsi"}]}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[215]:=",ExpressionUUID->"dd28c57f-e970-485f-8042-18db07caa3d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn7", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"CollectTensors", "[", 
      RowBox[{
       RowBox[{"SortSpinor", "[", 
        RowBox[{
         RowBox[{"CollectTensors", "[", 
          RowBox[{
           RowBox[{"SpinorFlipSymmetrize", "[", 
            RowBox[{"ChangeGammaMatrices", "[", 
             RowBox[{
              RowBox[{"TorsionToPsi", "@", "sn6"}], ",", "eta", ",", "gg"}], 
             "]"}], "]"}], "/.", "rulegamma5left"}], "]"}], ",", 
         RowBox[{"barDpsi", "\[Rule]", "Dpsi"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Gammagg2", "[", "i__", "]"}], 
          RowBox[{"epsilongg", "[", "j__", "]"}]}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"epsilongg", "[", "j", "]"}], 
          RowBox[{"DualGammaMatrix", "[", 
           RowBox[{"Gammagg2", "[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Gammagg1", "[", "i__", "]"}], 
        RowBox[{"epsilongg", "[", "j__", "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"epsilongg", "[", "j", "]"}], 
        RowBox[{"DualGammaMatrix", "[", 
         RowBox[{"Gammagg1", "[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[216]:=",ExpressionUUID->"8feba152-7791-4158-8437-9b9f3d72918b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"we", " ", "replace", " ", 
    SubscriptBox["\[Zeta]", "\[Mu]\[Nu]"], " ", "by", " ", "its", " ", 
    "dual"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn8", "=", 
    RowBox[{"CollectTensors", "[", 
     RowBox[{"sn7", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"zeta3", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"c", "=", 
             RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
            RowBox[{"d", "=", 
             RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", 
           RowBox[{"epsilongg", "[", 
            RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], 
           RowBox[{"Starzeta3", "[", 
            RowBox[{
             RowBox[{"-", "c"}], ",", 
             RowBox[{"-", "d"}]}], "]"}]}]}], "]"}]}], "}"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellLabel->
  "In[217]:=",ExpressionUUID->"b275194d-1d3b-4ce4-a2c1-b9f3c55c9f06"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "use", " ", "the", " ", "Bianchi", " ", "identities", " ", "for", " ", 
     "the", " ", "curvature"}], ",", " ", 
    RowBox[{
    "the", " ", "vector", " ", "constraint", " ", "and", " ", "also", " ", 
     "replace", " ", 
     SubscriptBox["D", 
      RowBox[{"[", "\[Mu]"}]], 
     SubscriptBox["\[Psi]", 
      RowBox[{"\[Nu]", "]"}]], " ", "by", " ", "its", " ", "dual"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"CollectTensors", "@", 
   RowBox[{"SpinorFlipSymmetrize", "@", 
    RowBox[{"CollectTensors", "[", 
     RowBox[{
      RowBox[{"UseVectorConstraint", "@", 
       RowBox[{"CollectTensors", "@", 
        RowBox[{"GammaMatricesToDual", "@", 
         RowBox[{"CollectTensors", "@", 
          RowBox[{"UseBianchi", "[", "sn8", "]"}]}]}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dpsi", "[", 
         RowBox[{"a_", ",", "b_", ",", 
          RowBox[{"-", "A_"}]}], "]"}], "\[RuleDelayed]", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"c", "=", 
             RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
            RowBox[{"d", "=", 
             RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", 
           RowBox[{"epsilongg", "[", 
            RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], 
           RowBox[{"StarDpsi", "[", 
            RowBox[{
             RowBox[{"-", "c"}], ",", 
             RowBox[{"-", "d"}], ",", 
             RowBox[{"-", "A"}]}], "]"}]}]}], "]"}]}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellLabel->
  "In[218]:=",ExpressionUUID->"6af7c66b-475f-4b0f-a961-cca3b6e08423"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[218]=",ExpressionUUID->"818264ec-0b22-434f-bd0b-43b4e99faa78"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"transformation", " ", "of", " ", "the", " ", "B", " ", "two"}], 
    "-", 
    RowBox[{
     RowBox[{"form", ".", " ", "this"}], " ", "is", " ", "quicker", " ", 
     "than", " ", "the", " ", "above"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn", "=", 
    RowBox[{
     RowBox[{"BRST", "@", 
      RowBox[{"BRST", "[", 
       RowBox[{"BB", "[", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", 
         RowBox[{"-", "\[Nu]"}]}], "]"}], "]"}]}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"BB", "[", 
         RowBox[{
          RowBox[{"-", "\[Rho]"}], ",", 
          RowBox[{"-", "\[Nu]"}]}], "]"}], 
        RowBox[{
         RowBox[{"PD", "[", 
          RowBox[{"-", "\[Mu]"}], "]"}], "@", 
         RowBox[{"zeta2", "[", "\[Rho]", "]"}]}]}], "+", 
       RowBox[{
        RowBox[{"BB", "[", 
         RowBox[{
          RowBox[{"-", "\[Mu]"}], ",", 
          RowBox[{"-", "\[Rho]"}]}], "]"}], 
        RowBox[{
         RowBox[{"PD", "[", 
          RowBox[{"-", "\[Nu]"}], "]"}], "@", 
         RowBox[{"zeta2", "[", "\[Rho]", "]"}]}]}], "+", 
       RowBox[{
        RowBox[{"zeta2", "[", "\[Rho]", "]"}], 
        RowBox[{
         RowBox[{"PD", "[", 
          RowBox[{"-", "\[Rho]"}], "]"}], "@", 
         RowBox[{"BB", "[", 
          RowBox[{
           RowBox[{"-", "\[Mu]"}], ",", 
           RowBox[{"-", "\[Nu]"}]}], "]"}]}]}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"PD", "[", 
           RowBox[{"-", "\[Mu]"}], "]"}], "@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"zeta2", "[", "\[Rho]", "]"}]}], 
             RowBox[{"BB", "[", 
              RowBox[{
               RowBox[{"-", "\[Rho]"}], ",", 
               RowBox[{"-", "\[Nu]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"zeta2", "[", 
              RowBox[{"-", "\[Nu]"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"PD", "[", 
           RowBox[{"-", "\[Nu]"}], "]"}], "@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"zeta2", "[", "\[Rho]", "]"}]}], 
             RowBox[{"BB", "[", 
              RowBox[{
               RowBox[{"-", "\[Rho]"}], ",", 
               RowBox[{"-", "\[Mu]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"zeta2", "[", 
              RowBox[{"-", "\[Mu]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      ")"}]}]}], ";"}]}]], "Input",
 CellLabel->
  "In[219]:=",ExpressionUUID->"927ac5eb-3abd-435a-8040-0bbafbf7b914"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"ChangeCovD", "[", 
     RowBox[{
      RowBox[{"SymmetrizeCovDs", "[", 
       RowBox[{
        RowBox[{"Expand", "@", 
         RowBox[{"ChangeCovD", "[", 
          RowBox[{
           RowBox[{"ChangeCovD", "[", 
            RowBox[{
             RowBox[{"ExpandGhostBilinear", "[", "sn", "]"}], ",", "PD", ",", 
             "DD"}], "]"}], ",", "Dplus", ",", "DD"}], "]"}]}], ",", "DD"}], 
       "]"}], ",", "DD", ",", "CD"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[220]:=",ExpressionUUID->"11091c11-728f-4dc8-a2b2-a091a168691e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn3", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "[", 
     RowBox[{
      RowBox[{"CollectTensors", "[", 
       RowBox[{
        RowBox[{"Expand", "@", 
         RowBox[{"ChangeGammaMatrices", "[", 
          RowBox[{"sn2", ",", "eta", ",", "gg"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x_", " ", 
           RowBox[{
            RowBox[{"CD", "[", "i_", "]"}], "@", 
            RowBox[{"barzeta", "[", "j_", "]"}]}]}], "\[RuleDelayed]", 
          RowBox[{"SortSpinor", "[", 
           RowBox[{
            RowBox[{"x", " ", 
             RowBox[{
              RowBox[{"CD", "[", "i", "]"}], "@", 
              RowBox[{"barzeta", "[", "j", "]"}]}]}], ",", 
            RowBox[{"barzeta", "\[Rule]", "zeta"}]}], "]"}]}], "}"}]}], "]"}],
       "//.", "rulegamma5left"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[221]:=",ExpressionUUID->"39841f0a-0605-48d5-8ce1-a14bae1dc516"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn4", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"GammaMatricesToDual", "[", 
       RowBox[{"Expand", "@", 
        RowBox[{"IrreducibleSpinDecompose", "[", 
         RowBox[{"sn3", ",", "zeta"}], "]"}]}], "]"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[222]:=",ExpressionUUID->"10069d5d-5775-42a1-a8c5-b74d235e8b57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn5", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"ChristoffelToTorsion", "@", 
      RowBox[{"ChangeEpsilon", "[", 
       RowBox[{"sn4", ",", "eta", ",", "gg"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[223]:=",ExpressionUUID->"9302a39b-ff53-43f4-a07a-049afb3cdc84"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn6", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"CollectTensors", "[", 
      RowBox[{
       RowBox[{"SortSpinor", "[", 
        RowBox[{
         RowBox[{"CollectTensors", "[", 
          RowBox[{
           RowBox[{"SpinorFlipSymmetrize", "[", 
            RowBox[{"ChangeGammaMatrices", "[", 
             RowBox[{
              RowBox[{"TorsionToPsi", "@", "sn5"}], ",", "eta", ",", "gg"}], 
             "]"}], "]"}], "/.", "rulegamma5left"}], "]"}], ",", 
         RowBox[{"barDpsi", "\[Rule]", "Dpsi"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Gammagg2", "[", "i__", "]"}], 
          RowBox[{"epsilongg", "[", "j__", "]"}]}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"epsilongg", "[", "j", "]"}], 
          RowBox[{"DualGammaMatrix", "[", 
           RowBox[{"Gammagg2", "[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Gammagg1", "[", "i__", "]"}], 
        RowBox[{"epsilongg", "[", "j__", "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"epsilongg", "[", "j", "]"}], 
        RowBox[{"DualGammaMatrix", "[", 
         RowBox[{"Gammagg1", "[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[224]:=",ExpressionUUID->"68cf8927-1c9a-48af-b15a-efcdbf132700"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "@", 
  RowBox[{"HToB", "[", "sn6", "]"}]}]], "Input",
 CellLabel->
  "In[225]:=",ExpressionUUID->"af3222fe-56a4-44b6-a9d4-169f8212f834"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[225]=",ExpressionUUID->"15986948-d5d6-413c-8578-71ca54662794"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "5. Covariant variation of the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Omega]", "-"], TraditionalForm]],ExpressionUUID->
  "72f8fc4d-8efa-42ba-b4e0-fcfd57dbbbc8"],
 " connection and relation between H and B"
}], "Subsection",ExpressionUUID->"186365e8-e2d9-4045-9ab2-3bc3f4ce69cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sn", "=", 
  RowBox[{
   RowBox[{"BRST", "[", 
    RowBox[{
     RowBox[{"omega", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", "a", ",", "b"}], "]"}], "-", 
     RowBox[{
      RowBox[{"ee", "[", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "c"}]}], "]"}], 
      RowBox[{"epsiloneta", "[", 
       RowBox[{"c", ",", "a", ",", "b", ",", "d"}], "]"}], 
      RowBox[{"HH", "[", 
       RowBox[{"-", "d"}], "]"}]}]}], "]"}], "-", 
   RowBox[{"4", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{"\[Rho]", ",", "a"}], "]"}], 
        RowBox[{"ee", "[", 
         RowBox[{"\[Sigma]", ",", "b"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{"\[Rho]", ",", "b"}], "]"}], 
        RowBox[{"ee", "[", 
         RowBox[{"\[Sigma]", ",", "a"}], "]"}]}]}], ")"}], "/", "2"}], 
    RowBox[{
     RowBox[{"barzeta", "[", "A", "]"}], "\[CenterDot]", 
     RowBox[{"Gammagg", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
     RowBox[{
      RowBox[{"Dplus", "[", 
       RowBox[{"-", "\[Rho]"}], "]"}], "@", 
      RowBox[{"psi", "[", 
       RowBox[{
        RowBox[{"-", "\[Sigma]"}], ",", 
        RowBox[{"-", "B"}]}], "]"}]}]}]}]}]}]], "Input",
 CellLabel->
  "In[450]:=",ExpressionUUID->"6206b8cb-b7b9-4879-a374-7f94e5659ad2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
        StyleBox[GridBox[{
           {"A"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barzeta[$CellContext`A],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]\[Eta]", 
        StyleBox[GridBox[{
           {"a", "b", "c", "d"},
           {" ", " ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsiloneta[$CellContext`a, $CellContext`b, $CellContext`c, \
$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "\[Eta]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"d", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammaeta1[-$CellContext`d, -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"H", 
        StyleBox[GridBox[{
           {" "},
           {"c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`HH[-$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "B"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`psi[-$CellContext`\[Mu], -$CellContext`B],
    Editable->False]}], "+", 
  RowBox[{"2", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
        StyleBox[GridBox[{
           {"A"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barzeta[$CellContext`A],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]\[Eta]", 
        StyleBox[GridBox[{
           {"c", "a", "b", "d"},
           {" ", " ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsiloneta[$CellContext`c, $CellContext`a, $CellContext`b, \
$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "\[Eta]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"c", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammaeta1[-$CellContext`c, -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"H", 
        StyleBox[GridBox[{
           {" "},
           {"d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`HH[-$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "B"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`psi[-$CellContext`\[Mu], -$CellContext`B],
    Editable->False]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
        StyleBox[GridBox[{
           {"A"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barzeta[$CellContext`A],
    Editable->False], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"e", 
            StyleBox[GridBox[{
               {"\[Alpha]", "b"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`ee[$CellContext`\[Alpha], $CellContext`b],
        Editable->False]}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {"\[Beta]", "a"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`ee[$CellContext`\[Beta], $CellContext`a],
       Editable->False]}], "+", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {"\[Alpha]", "a"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`ee[$CellContext`\[Alpha], $CellContext`a],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {"\[Beta]", "b"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`ee[$CellContext`\[Beta], $CellContext`b],
       Editable->False]}]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        SuperscriptBox["\[ScriptCapitalD]", "+"], "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"\[Beta]", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Dplus[-$CellContext`\[Alpha]][
      $CellContext`psi[-$CellContext`\[Beta], -$CellContext`B]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
        StyleBox[GridBox[{
           {"A"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barzeta[$CellContext`A],
    Editable->False], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {"\[Alpha]", "b"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`ee[$CellContext`\[Alpha], $CellContext`b],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"\[Gamma]", "[", "\[Eta]", "]"}], 
           StyleBox[GridBox[{
              {"a", " ", "B"},
              {" ", "A", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Gammaeta1[$CellContext`a, -$CellContext`A, $CellContext`B],
       Editable->False]}], "-", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {"\[Alpha]", "a"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`ee[$CellContext`\[Alpha], $CellContext`a],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"\[Gamma]", "[", "\[Eta]", "]"}], 
           StyleBox[GridBox[{
              {"b", " ", "B"},
              {" ", "A", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Gammaeta1[$CellContext`b, -$CellContext`A, $CellContext`B],
       Editable->False]}]}], ")"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        SuperscriptBox["\[ScriptCapitalD]", "+"], "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"\[Mu]", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Dplus[-$CellContext`\[Alpha]][
      $CellContext`psi[-$CellContext`\[Mu], -$CellContext`B]],
     Editable->False], ")"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
        StyleBox[GridBox[{
           {"A"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barzeta[$CellContext`A],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"e", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Alpha]", "d"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`ee[-$CellContext`\[Alpha], -$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"e", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`ee[-$CellContext`\[Mu], -$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]\[Eta]", 
        StyleBox[GridBox[{
           {"c", "a", "b", "d"},
           {" ", " ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsiloneta[$CellContext`c, $CellContext`a, $CellContext`b, \
$CellContext`d],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", "\[Gamma]", " ", "F"},
           {" ", " ", " ", "B", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg3[$CellContext`\[Alpha], $CellContext`\[Beta], \
$CellContext`\[Gamma], -$CellContext`B, $CellContext`F],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{
         SuperscriptBox["\[Gamma]", "*"], "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "B"},
           {"A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`GammaggStar[-$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        SuperscriptBox["\[ScriptCapitalD]", "+"], "\[Beta]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"\[Gamma]", "F"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Dplus[-$CellContext`\[Beta]][
      $CellContext`psi[-$CellContext`\[Gamma], -$CellContext`F]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
        StyleBox[GridBox[{
           {"A"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barzeta[$CellContext`A],
    Editable->False], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {"\[Alpha]", "b"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`ee[$CellContext`\[Alpha], $CellContext`b],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"\[Gamma]", "[", "\[Eta]", "]"}], 
           StyleBox[GridBox[{
              {"a", " ", "B"},
              {" ", "A", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Gammaeta1[$CellContext`a, -$CellContext`A, $CellContext`B],
       Editable->False]}], "-", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {"\[Alpha]", "a"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`ee[$CellContext`\[Alpha], $CellContext`a],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"\[Gamma]", "[", "\[Eta]", "]"}], 
           StyleBox[GridBox[{
              {"b", " ", "B"},
              {" ", "A", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Gammaeta1[$CellContext`b, -$CellContext`A, $CellContext`B],
       Editable->False]}]}], ")"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        SuperscriptBox["\[ScriptCapitalD]", "+"], "\[Mu]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"\[Alpha]", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Dplus[-$CellContext`\[Mu]][
      $CellContext`psi[-$CellContext`\[Alpha], -$CellContext`B]],
     Editable->False], ")"}]}], "-", 
  RowBox[{"2", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
        StyleBox[GridBox[{
           {"A"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barzeta[$CellContext`A],
    Editable->False], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"e", 
            StyleBox[GridBox[{
               {"\[Rho]", "b"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`ee[$CellContext`\[Rho], $CellContext`b],
        Editable->False]}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {"\[Sigma]", "a"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`ee[$CellContext`\[Sigma], $CellContext`a],
       Editable->False]}], "+", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {"\[Rho]", "a"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`ee[$CellContext`\[Rho], $CellContext`a],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {"\[Sigma]", "b"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`ee[$CellContext`\[Sigma], $CellContext`b],
       Editable->False]}]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Mu]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Mu], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        SuperscriptBox["\[ScriptCapitalD]", "+"], "\[Rho]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"\[Sigma]", "B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Dplus[-$CellContext`\[Rho]][
      $CellContext`psi[-$CellContext`\[Sigma], -$CellContext`B]],
     Editable->False], ")"}]}]}]], "Output",
 CellLabel->
  "Out[450]=",ExpressionUUID->"6aefb910-7ab5-4f36-9062-e0072c68ef7d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{"ChangeCovD", "[", 
     RowBox[{
      RowBox[{"ChangeCovD", "[", 
       RowBox[{"sn", ",", "Dplus", ",", "DD"}], "]"}], ",", "DD", ",", "CD"}],
      "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[451]:=",ExpressionUUID->"9de3f4d1-eb92-48f4-a420-08bcb2a31ac0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn3", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"ChristoffelToTorsion", "[", 
     RowBox[{"CollectTensors", "[", 
      RowBox[{
       RowBox[{"ChangeEpsilon", "[", 
        RowBox[{
         RowBox[{"ChangeGammaMatrices", "[", 
          RowBox[{"sn2", ",", "eta", ",", "gg"}], "]"}], ",", "eta", ",", 
         "gg"}], "]"}], "/.", "rulegamma5left"}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[452]:=",ExpressionUUID->"4c5ee77a-ceaa-4098-8db7-0009ece8ef7f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "[", 
  RowBox[{
   RowBox[{"GammaMatricesToDual", "[", 
    RowBox[{
     RowBox[{"CollectTensors", "@", 
      RowBox[{"JoinGammaMatrices", "@", 
       RowBox[{"CollectTensors", "@", 
        RowBox[{"JoinGammaMatrices", "@", "sn3"}]}]}]}], ",", "All"}], "]"}], 
   "/.", "rulegamma5left"}], "]"}]], "Input",
 CellLabel->
  "In[453]:=",ExpressionUUID->"7f6f25cc-98bb-4883-a4d6-33e9edd607c7"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[453]=",ExpressionUUID->"94cf64e2-6529-4a92-96c3-21790614e987"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sn", "=", 
  RowBox[{
   RowBox[{"BRST", "[", 
    RowBox[{
     RowBox[{"HH", "[", 
      RowBox[{"-", "a"}], "]"}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"ee", "[", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "a"}]}], "]"}], 
      RowBox[{"epsilongg", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"PD", "[", 
          RowBox[{"-", "\[Nu]"}], "]"}], "@", 
         RowBox[{"BB", "[", 
          RowBox[{
           RowBox[{"-", "\[Rho]"}], ",", 
           RowBox[{"-", "\[Sigma]"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"barpsi", "[", 
          RowBox[{
           RowBox[{"-", "\[Nu]"}], ",", "A"}], "]"}], "\[CenterDot]", 
         RowBox[{"Gammagg", "[", 
          RowBox[{
           RowBox[{"-", "\[Sigma]"}], ",", 
           RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
         RowBox[{"psi", "[", 
          RowBox[{
           RowBox[{"-", "\[Rho]"}], ",", 
           RowBox[{"-", "B"}]}], "]"}]}]}], ")"}]}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x_", " ", 
      RowBox[{
       RowBox[{"BRST", "[", 
        RowBox[{"barpsi", "[", "i__", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"psi", "[", "j__", "]"}]}]}], "\[RuleDelayed]", 
     RowBox[{"SortSpinor", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{
         RowBox[{"BRST", "[", 
          RowBox[{"barpsi", "[", "i", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{"psi", "[", "j", "]"}]}]}], ",", 
       RowBox[{"psi", "\[Rule]", "barpsi"}]}], "]"}]}], "}"}]}]}]], "Input",
 CellLabel->
  "In[454]:=",ExpressionUUID->"69369175-6389-496e-8f53-0e633e7f34b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
         StyleBox[GridBox[{
            {"F"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barzeta[$CellContext`F],
     Editable->False]}], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Psi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"\[Nu]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barpsi[-$CellContext`\[Nu], $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Psi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Rho]", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`psi[-$CellContext`\[Rho], -$CellContext`B],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Psi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Sigma]", "G"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`psi[-$CellContext`\[Sigma], -$CellContext`G],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"e", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`ee[-$CellContext`\[Mu], -$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Nu]", "\[Rho]", "\[Sigma]"},
           {" ", " ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Nu], \
$CellContext`\[Rho], $CellContext`\[Sigma]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "\[Eta]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "G"},
           {"b", "F", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammaeta1[-$CellContext`b, -$CellContext`F, $CellContext`G],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "\[Eta]", "]"}], 
        StyleBox[GridBox[{
           {"b", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammaeta1[$CellContext`b, -$CellContext`A, $CellContext`B],
    Editable->False]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
        StyleBox[GridBox[{
           {"F"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barzeta[$CellContext`F],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Psi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Mu]", "G"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`psi[-$CellContext`\[Mu], -$CellContext`G],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Psi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"\[Nu]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barpsi[-$CellContext`\[Nu], $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Psi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Rho]", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`psi[-$CellContext`\[Rho], -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Nu]", "\[Rho]", "\[Sigma]"},
           {" ", " ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Nu], \
$CellContext`\[Rho], $CellContext`\[Sigma]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "\[Eta]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "G"},
           {"a", "F", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammaeta1[-$CellContext`a, -$CellContext`F, $CellContext`G],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Sigma]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Sigma], -$CellContext`A, \
$CellContext`B],
    Editable->False]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
        StyleBox[GridBox[{
           {"F"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barzeta[$CellContext`F],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Psi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Alpha]", "G"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`psi[-$CellContext`\[Alpha], -$CellContext`G],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Psi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"\[Nu]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barpsi[-$CellContext`\[Nu], $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Psi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Rho]", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`psi[-$CellContext`\[Rho], -$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"e", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`ee[-$CellContext`\[Mu], -$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Nu]", "\[Rho]", "\[Sigma]"},
           {" ", " ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Nu], \
$CellContext`\[Rho], $CellContext`\[Sigma]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "G"},
           {" ", "F", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Alpha], -$CellContext`F, \
$CellContext`G],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Sigma]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Sigma], -$CellContext`A, \
$CellContext`B],
    Editable->False]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
        StyleBox[GridBox[{
           {"A"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barzeta[$CellContext`A],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"e", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Alpha]", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`ee[-$CellContext`\[Alpha], -$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", "\[Gamma]", " ", "F"},
           {" ", " ", " ", "B", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg3[$CellContext`\[Alpha], $CellContext`\[Beta], \
$CellContext`\[Gamma], -$CellContext`B, $CellContext`F],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{
         SuperscriptBox["\[Gamma]", "*"], "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "B"},
           {"A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`GammaggStar[-$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        SuperscriptBox["\[ScriptCapitalD]", "+"], "\[Beta]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" ", " "},
             {"\[Gamma]", "F"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Dplus[-$CellContext`\[Beta]][
      $CellContext`psi[-$CellContext`\[Gamma], -$CellContext`F]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Psi]\"\>", "_"], 
        StyleBox[GridBox[{
           {" ", "B"},
           {"\[Rho]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barpsi[-$CellContext`\[Rho], $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"e", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`ee[-$CellContext`\[Mu], -$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Nu]", "\[Rho]", "\[Sigma]"},
           {" ", " ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Nu], \
$CellContext`\[Rho], $CellContext`\[Sigma]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "A"},
           {"\[Sigma]", "B", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Sigma], -$CellContext`B, \
$CellContext`A],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        SuperscriptBox["\[ScriptCapitalD]", "+"], "\[Nu]"], GridBox[{
         {"\[Zeta]", 
          StyleBox[GridBox[{
             {" "},
             {"A"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Dplus[-$CellContext`\[Nu]][
      $CellContext`zeta[-$CellContext`A]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Psi]\"\>", "_"], 
        StyleBox[GridBox[{
           {" ", "A"},
           {"\[Nu]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barpsi[-$CellContext`\[Nu], $CellContext`A],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"e", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`ee[-$CellContext`\[Mu], -$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Nu]", "\[Rho]", "\[Sigma]"},
           {" ", " ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Nu], \
$CellContext`\[Rho], $CellContext`\[Sigma]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Sigma]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Sigma], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        SuperscriptBox["\[ScriptCapitalD]", "+"], "\[Rho]"], GridBox[{
         {"\[Zeta]", 
          StyleBox[GridBox[{
             {" "},
             {"B"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Dplus[-$CellContext`\[Rho]][
      $CellContext`zeta[-$CellContext`B]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {" ", " "},
              {"\[Mu]", "a"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`ee[-$CellContext`\[Mu], -$CellContext`a],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Epsilon]g", 
           StyleBox[GridBox[{
              {"\[Mu]", "\[Nu]", "\[Rho]", "\[Sigma]"},
              {" ", " ", " ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Nu], \
$CellContext`\[Rho], $CellContext`\[Sigma]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"\[Gamma]", "[", "g", "]"}], 
           StyleBox[GridBox[{
              {" ", " ", "B"},
              {"\[Sigma]", "A", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Gammagg1[-$CellContext`\[Sigma], -$CellContext`A, \
$CellContext`B],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Psi]", 
           StyleBox[GridBox[{
              {" ", " "},
              {"\[Rho]", "B"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`psi[-$CellContext`\[Rho], -$CellContext`B],
       Editable->False]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {" ", " "},
              {"\[Mu]", "a"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`ee[-$CellContext`\[Mu], -$CellContext`a],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Epsilon]g", 
           StyleBox[GridBox[{
              {"\[Mu]", "\[Nu]", "\[Rho]", "\[Sigma]"},
              {" ", " ", " ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Nu], \
$CellContext`\[Rho], $CellContext`\[Sigma]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"\[Gamma]", "[", "g", "]"}], 
           StyleBox[GridBox[{
              {" ", " ", "B"},
              {"\[Rho]", "A", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Gammagg1[-$CellContext`\[Rho], -$CellContext`A, \
$CellContext`B],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Psi]", 
           StyleBox[GridBox[{
              {" ", " "},
              {"\[Sigma]", "B"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`psi[-$CellContext`\[Sigma], -$CellContext`B],
       Editable->False]}]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "\[Nu]"], GridBox[{
        {
         OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    xAct`xTensor`PD[-$CellContext`\[Nu]][
     $CellContext`barzeta[$CellContext`A]],
    Editable->False]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
        StyleBox[GridBox[{
           {"A"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barzeta[$CellContext`A],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"e", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`ee[-$CellContext`\[Mu], -$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Nu]", "\[Rho]", "\[Sigma]"},
           {" ", " ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Nu], \
$CellContext`\[Rho], $CellContext`\[Sigma]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Alpha]", "B"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`psi[-$CellContext`\[Alpha], -$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "\[Nu]"], GridBox[{
        {"B", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Rho]", "\[Sigma]"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    xAct`xTensor`PD[-$CellContext`\[Nu]][
     $CellContext`BB[-$CellContext`\[Rho], -$CellContext`\[Sigma]]],
    Editable->False]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
        StyleBox[GridBox[{
           {"A"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barzeta[$CellContext`A],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Nu]", "\[Rho]", "\[Sigma]"},
           {" ", " ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Nu], \
$CellContext`\[Rho], $CellContext`\[Sigma]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "\[Eta]", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"a", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammaeta1[-$CellContext`a, -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Mu]", "B"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`psi[-$CellContext`\[Mu], -$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "\[Nu]"], GridBox[{
        {"B", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Rho]", "\[Sigma]"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    xAct`xTensor`PD[-$CellContext`\[Nu]][
     $CellContext`BB[-$CellContext`\[Rho], -$CellContext`\[Sigma]]],
    Editable->False]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
        StyleBox[GridBox[{
           {"A"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barzeta[$CellContext`A],
    Editable->False], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {" ", " "},
              {"\[Mu]", "a"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`ee[-$CellContext`\[Mu], -$CellContext`a],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Epsilon]g", 
           StyleBox[GridBox[{
              {"\[Mu]", "\[Nu]", "\[Rho]", "\[Sigma]"},
              {" ", " ", " ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Nu], \
$CellContext`\[Rho], $CellContext`\[Sigma]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Psi]", 
           StyleBox[GridBox[{
              {" ", " "},
              {"\[Sigma]", "B"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`psi[-$CellContext`\[Sigma], -$CellContext`B],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Nu]"], GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "g", "]"}], 
            StyleBox[GridBox[{
               {" ", " ", "B"},
               {"\[Rho]", "A", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       xAct`xTensor`PD[-$CellContext`\[Nu]][
        $CellContext`Gammagg1[-$CellContext`\[Rho], -$CellContext`A, \
$CellContext`B]],
       Editable->False]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {" ", " "},
              {"\[Mu]", "a"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`ee[-$CellContext`\[Mu], -$CellContext`a],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Epsilon]g", 
           StyleBox[GridBox[{
              {"\[Mu]", "\[Nu]", "\[Rho]", "\[Sigma]"},
              {" ", " ", " ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Nu], \
$CellContext`\[Rho], $CellContext`\[Sigma]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Psi]", 
           StyleBox[GridBox[{
              {" ", " "},
              {"\[Rho]", "B"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`psi[-$CellContext`\[Rho], -$CellContext`B],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Nu]"], GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "g", "]"}], 
            StyleBox[GridBox[{
               {" ", " ", "B"},
               {"\[Sigma]", "A", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       xAct`xTensor`PD[-$CellContext`\[Nu]][
        $CellContext`Gammagg1[-$CellContext`\[Sigma], -$CellContext`A, \
$CellContext`B]],
       Editable->False]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {" ", " "},
              {"\[Mu]", "a"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`ee[-$CellContext`\[Mu], -$CellContext`a],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Epsilon]g", 
           StyleBox[GridBox[{
              {"\[Mu]", "\[Nu]", "\[Rho]", "\[Sigma]"},
              {" ", " ", " ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Nu], \
$CellContext`\[Rho], $CellContext`\[Sigma]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"\[Gamma]", "[", "g", "]"}], 
           StyleBox[GridBox[{
              {" ", " ", "B"},
              {"\[Sigma]", "A", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Gammagg1[-$CellContext`\[Sigma], -$CellContext`A, \
$CellContext`B],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Nu]"], GridBox[{
           {"\[Psi]", 
            StyleBox[GridBox[{
               {" ", " "},
               {"\[Rho]", "B"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       xAct`xTensor`PD[-$CellContext`\[Nu]][
        $CellContext`psi[-$CellContext`\[Rho], -$CellContext`B]],
       Editable->False]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {" ", " "},
              {"\[Mu]", "a"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`ee[-$CellContext`\[Mu], -$CellContext`a],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Epsilon]g", 
           StyleBox[GridBox[{
              {"\[Mu]", "\[Nu]", "\[Rho]", "\[Sigma]"},
              {" ", " ", " ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Nu], \
$CellContext`\[Rho], $CellContext`\[Sigma]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"\[Gamma]", "[", "g", "]"}], 
           StyleBox[GridBox[{
              {" ", " ", "B"},
              {"\[Rho]", "A", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Gammagg1[-$CellContext`\[Rho], -$CellContext`A, \
$CellContext`B],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Nu]"], GridBox[{
           {"\[Psi]", 
            StyleBox[GridBox[{
               {" ", " "},
               {"\[Sigma]", "B"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       xAct`xTensor`PD[-$CellContext`\[Nu]][
        $CellContext`psi[-$CellContext`\[Sigma], -$CellContext`B]],
       Editable->False]}]}], ")"}]}]}]], "Output",
 CellLabel->
  "Out[454]=",ExpressionUUID->"dcb96360-41ae-49cb-8811-1e90f239908c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{"ChangeCovD", "[", 
     RowBox[{
      RowBox[{"ChangeCovD", "[", 
       RowBox[{
        RowBox[{"ChangeCovD", "[", 
         RowBox[{"sn", ",", "Dplus", ",", "DD"}], "]"}], ",", "PD", ",", 
        "DD"}], "]"}], ",", "DD", ",", "CD"}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[455]:=",ExpressionUUID->"db9e5c84-b5ae-4d92-957b-016f2c2f6a9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn3", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"HToB", "[", "sn2", "]"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[456]:=",ExpressionUUID->"7085fb91-700d-4d20-a360-b73785f9ce31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn4", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"ChristoffelToTorsion", "[", 
     RowBox[{"CollectTensors", "[", 
      RowBox[{
       RowBox[{"ChangeEpsilon", "[", 
        RowBox[{
         RowBox[{"ChangeGammaMatrices", "[", 
          RowBox[{"sn3", ",", "eta", ",", "gg"}], "]"}], ",", "eta", ",", 
         "gg"}], "]"}], "/.", "rulegamma5left"}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[457]:=",ExpressionUUID->"4bf93d34-743c-41b0-919d-3dfaa889c7df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn5", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"GammaMatricesToDual", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"CollectTensors", "@", 
        RowBox[{"TimesToCenterDot", "@", 
         RowBox[{"SortSpinor", "[", 
          RowBox[{"sn4", ",", 
           RowBox[{"zeta", "\[Rule]", "barzeta"}]}], "]"}]}]}], ")"}], ",", 
      "All"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[458]:=",ExpressionUUID->"505595ac-640a-47af-ad3f-58a49d9558fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn6", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"JoinGammaMatrices", "@", 
       RowBox[{"CollectTensors", "@", 
        RowBox[{"TimesToCenterDot", "@", 
         RowBox[{"ChangeGammaMatrices", "[", 
          RowBox[{
           RowBox[{"TorsionToPsi", "[", "sn5", "]"}], ",", "eta", ",", "gg"}],
           "]"}]}]}]}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[459]:=",ExpressionUUID->"e06a37f3-7c7e-431e-8823-85688ce47b6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn7", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"ReplaceDummies", "@", 
      RowBox[{"CollectTensors", "@", 
       RowBox[{"GammaMatricesToDual", "[", "sn6", "]"}]}]}], 
     RowBox[{"ee", "[", 
      RowBox[{"\[Mu]", ",", "a"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[460]:=",ExpressionUUID->"cdd34aba-c2c1-46dc-9930-3779b307eadf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn8", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{"sn7", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BB", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
           RowBox[{"d", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"epsilongg", "[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], 
          RowBox[{"StarB", "[", 
           RowBox[{
            RowBox[{"-", "c"}], ",", 
            RowBox[{"-", "d"}]}], "]"}]}]}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[461]:=",ExpressionUUID->"895728a4-6978-45b2-94dc-b4018af9c516"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "after", " ", "shifting", " ", "the", " ", "index", " ", "\[Mu]", " ", 
     "to", " ", "the", " ", "\[Epsilon]", " ", "tensor"}], ",", " ", 
    RowBox[{
     RowBox[{
     "the", " ", "remaining", " ", "terms", " ", "vanish", " ", "by", " ", 
      "the", " ", "Fierz", " ", "identity", " ", 
      SubscriptBox["\[Gamma]", "\[Mu]"], " ", 
      SubscriptBox["\[Psi]", 
       RowBox[{"[", "\[Alpha]"}]], " ", 
      SubscriptBox[
       OverscriptBox["\[Psi]", "_"], "\[Beta]"], " ", 
      SuperscriptBox["\[Gamma]", "\[Mu]"], " ", 
      SubscriptBox["\[Psi]", 
       RowBox[{"\[Gamma]", "]"}]]}], " ", "=", " ", "0"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"CollectTensors", "@", 
   RowBox[{"SpinorFlipSymmetrize", "[", 
    RowBox[{"CollectTensors", "[", 
     RowBox[{"sn8", "/.", 
      RowBox[{"ruleepsilon", "[", "\[Mu]", "]"}]}], "]"}], "]"}]}]}]], "Input",
 CellLabel->
  "In[462]:=",ExpressionUUID->"b667c596-4c83-4975-866b-2cb626baed55"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
         StyleBox[GridBox[{
            {"A"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barzeta[$CellContext`A],
     Editable->False]}], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Psi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "F"},
            {"\[Beta]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barpsi[-$CellContext`\[Beta], $CellContext`F],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Psi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Gamma]", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`psi[-$CellContext`\[Gamma], -$CellContext`B],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Psi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Delta]", "G"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`psi[-$CellContext`\[Delta], -$CellContext`G],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Beta]", "\[Gamma]", "\[Delta]"},
           {" ", " ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Beta], \
$CellContext`\[Gamma], $CellContext`\[Delta]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "G"},
           {"\[Alpha]", "F", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Alpha], -$CellContext`F, \
$CellContext`G],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
    Editable->False]}], "-", 
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Psi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"\[Beta]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barpsi[-$CellContext`\[Beta], $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Psi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "F"},
            {"\[Gamma]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barpsi[-$CellContext`\[Gamma], $CellContext`F],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Psi]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Delta]", "G"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`psi[-$CellContext`\[Delta], -$CellContext`G],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Beta]", "\[Gamma]", "\[Delta]"},
           {" ", " ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Beta], \
$CellContext`\[Gamma], $CellContext`\[Delta]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "G"},
           {"\[Alpha]", "F", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Alpha], -$CellContext`F, \
$CellContext`G],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Zeta]", 
        StyleBox[GridBox[{
           {" "},
           {"B"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`zeta[-$CellContext`B],
    Editable->False]}]}]], "Output",
 CellLabel->
  "Out[462]=",ExpressionUUID->"04deba07-8296-42fe-8f67-f3b16294796b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["6. Invariance of the action", "Subsection",ExpressionUUID->"ac76dbab-1ded-461e-ab8a-2517762d92ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"action", "=", 
  RowBox[{
   RowBox[{"Detee", "[", "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"RicciScalaromega", "[", "]"}], "-", 
     RowBox[{"4", 
      RowBox[{
       RowBox[{"barpsi", "[", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", "A"}], "]"}], "\[CenterDot]", 
       RowBox[{"Gammagg", "[", 
        RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", 
         RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
       RowBox[{
        RowBox[{"DD", "[", 
         RowBox[{"-", "\[Nu]"}], "]"}], "@", 
        RowBox[{"psi", "[", 
         RowBox[{
          RowBox[{"-", "\[Rho]"}], ",", 
          RowBox[{"-", "B"}]}], "]"}]}]}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"HH", "[", "a", "]"}], 
      RowBox[{"HH", "[", 
       RowBox[{"-", "a"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"AR", "[", 
       RowBox[{"-", "\[Mu]"}], "]"}], 
      RowBox[{"ee", "[", 
       RowBox[{"\[Mu]", ",", 
        RowBox[{"-", "a"}]}], "]"}], 
      RowBox[{"HH", "[", "a", "]"}]}]}], ")"}]}]}]], "Input",
 CellLabel->"In[87]:=",ExpressionUUID->"6d2f0e52-28cc-43a2-9f50-dccac29f3c94"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[
    OverscriptBox["e", 
     StyleBox["~",
      FontColor->RGBColor[0, 0, 0]]],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Detee[],
   Editable->False], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\<\"\[Psi]\"\>", "_"], 
           StyleBox[GridBox[{
              {" ", "A"},
              {"\[Mu]", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`barpsi[-$CellContext`\[Mu], $CellContext`A],
       Editable->False], "\[CenterDot]", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "\[Nu]"], GridBox[{
            {"\[Psi]", 
             StyleBox[GridBox[{
                {" ", " "},
                {"\[Rho]", "B"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`DD[-$CellContext`\[Nu]][
         $CellContext`psi[-$CellContext`\[Rho], -$CellContext`B]],
        Editable->False], ")"}]}], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          RowBox[{"\[Gamma]", "[", "g", "]"}], 
          StyleBox[GridBox[{
             {"\[Mu]", "\[Nu]", "\[Rho]", " ", "B"},
             {" ", " ", " ", "A", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Gammagg3[$CellContext`\[Mu], $CellContext`\[Nu], \
$CellContext`\[Rho], -$CellContext`A, $CellContext`B],
      Editable->False]}], "+", 
    RowBox[{"4", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          SuperscriptBox["A", "-"], 
          StyleBox[GridBox[{
             {" "},
             {"\[Mu]"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AR[-$CellContext`\[Mu]],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"e", 
          StyleBox[GridBox[{
             {"\[Mu]", " "},
             {" ", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`ee[$CellContext`\[Mu], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"H", 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`HH[$CellContext`a],
      Editable->False]}], "+", 
    RowBox[{"6", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"H", 
          StyleBox[GridBox[{
             {" "},
             {"a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`HH[-$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"H", 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`HH[$CellContext`a],
      Editable->False]}], "+", 
    InterpretationBox[
     StyleBox[
      RowBox[{"R", "[", "\[Omega]", "]"}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`RicciScalaromega[],
     Editable->False]}], ")"}]}]], "Output",
 CellLabel->"Out[87]=",ExpressionUUID->"23b314c5-d8e2-4ac0-afe3-f3ef03061dc3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "need", " ", "the", " ", "BRST", " ", "transformation", " ", 
    "of", " ", "curvature", " ", "tensors"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"RicciScalaromega", "[", "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"mu", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
        RowBox[{"a", "=", 
         RowBox[{"DummyIn", "@", "FrameM"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"BRST", "[", 
         RowBox[{"ee", "[", 
          RowBox[{"mu", ",", "a"}], "]"}], "]"}], 
        RowBox[{"Ricciomega", "[", 
         RowBox[{
          RowBox[{"-", "mu"}], ",", 
          RowBox[{"-", "a"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{"mu", ",", "a"}], "]"}], 
        RowBox[{"BRST", "[", 
         RowBox[{"Ricciomega", "[", 
          RowBox[{
           RowBox[{"-", "mu"}], ",", 
           RowBox[{"-", "a"}]}], "]"}], "]"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"Ricciomega", "[", 
      RowBox[{
       RowBox[{"-", "mu_"}], ",", 
       RowBox[{"-", "a_"}]}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"nu", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
        RowBox[{"b", "=", 
         RowBox[{"DummyIn", "@", "FrameM"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"BRST", "[", 
         RowBox[{"ee", "[", 
          RowBox[{"nu", ",", "b"}], "]"}], "]"}], 
        RowBox[{"Riemannomega", "[", 
         RowBox[{
          RowBox[{"-", "mu"}], ",", 
          RowBox[{"-", "nu"}], ",", 
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "b"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"ee", "[", 
         RowBox[{"nu", ",", "b"}], "]"}], 
        RowBox[{"BRST", "[", 
         RowBox[{"Riemannomega", "[", 
          RowBox[{
           RowBox[{"-", "mu"}], ",", 
           RowBox[{"-", "nu"}], ",", 
           RowBox[{"-", "a"}], ",", 
           RowBox[{"-", "b"}]}], "]"}], "]"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"Riemannomega", "[", 
      RowBox[{
       RowBox[{"-", "mu_"}], ",", 
       RowBox[{"-", "nu_"}], ",", 
       RowBox[{"-", "a_"}], ",", 
       RowBox[{"-", "b_"}]}], "]"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"DD", "[", 
       RowBox[{"-", "mu"}], "]"}], "@", 
      RowBox[{"BRST", "[", 
       RowBox[{"omega", "[", 
        RowBox[{
         RowBox[{"-", "nu"}], ",", 
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}]}], "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"DD", "[", 
       RowBox[{"-", "nu"}], "]"}], "@", 
      RowBox[{"BRST", "[", 
       RowBox[{"omega", "[", 
        RowBox[{
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}]}], "]"}], "]"}]}]}]}]}]}]], "Input",
 CellLabel->"In[88]:=",ExpressionUUID->"ae89238f-1b16-4cb0-879d-b26f707658cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "first", " ", "perform", " ", "the", " ", "BRST", " ", "variation"}], ",",
     " ", 
    RowBox[{"expressing", " ", "the", " ", "one", " ", "of", " ", 
     OverscriptBox["\[Psi]", "_"], " ", "by", " ", "the", " ", "one", " ", 
     "of", " ", "\[Psi]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"BRST", "[", "action", "]"}], "]"}], "/.", 
      RowBox[{"CurvatureRelations", "[", "omega", "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"HoldPattern", "[", 
        RowBox[{"x_", " ", 
         RowBox[{
          RowBox[{"BRST", "[", 
           RowBox[{"barpsi", "[", "i__", "]"}], "]"}], "\[CenterDot]", 
          "y_"}]}], "]"}], "\[RuleDelayed]", 
       RowBox[{"SortSpinor", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{
           RowBox[{"BRST", "[", 
            RowBox[{"barpsi", "[", "i", "]"}], "]"}], "\[CenterDot]", "y"}]}],
          ",", 
         RowBox[{"barpsi", "\[Rule]", "psi"}]}], "]"}]}], "}"}]}]}], 
   ";"}]}]], "Input",
 CellLabel->"In[91]:=",ExpressionUUID->"2558f8e9-a0f2-4809-a465-bae159b12478"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "it", " ", "contains", " ", "a", " ", "second", " ", "derivative", " ", 
     "of", " ", "\[Zeta]"}], ",", " ", 
    RowBox[{
    "which", " ", "we", " ", "first", " ", "symmetrise", " ", "to", " ", 
     "obtain", " ", "a", " ", "Riemann", " ", "tensor", " ", "since", " ", 
     "otherwise", " ", "we", " ", "end", " ", "up", " ", "with", " ", "nasty",
      " ", "derivatives", " ", "of", " ", "Christoffels"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn2", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"ChangeCovD", "[", 
        RowBox[{
         RowBox[{"ChangeCovD", "[", 
          RowBox[{"sn", ",", "Dplus", ",", "DD"}], "]"}], ",", "PD", ",", 
         "DD"}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"DD", "[", "mu_", "]"}], "@", 
         RowBox[{
          RowBox[{"DD", "[", "nu_", "]"}], "@", 
          RowBox[{"zeta", "[", "A_", "]"}]}]}], "\[RuleDelayed]", 
        RowBox[{"SymmetrizeCovDs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"DD", "[", "mu", "]"}], "@", 
           RowBox[{
            RowBox[{"DD", "[", "nu", "]"}], "@", 
            RowBox[{"zeta", "[", "A", "]"}]}]}], ",", "DD"}], "]"}]}], 
       "}"}]}], "]"}]}], ";"}]}]], "Input",
 CellLabel->"In[89]:=",ExpressionUUID->"f38acddb-dd9f-48ba-be21-d8e9d45e4147"],

Cell[BoxData["\<\"** MakeRule: Potential problems moving indices on the \
LHS.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"6154342a-0479-4ac3-afc7-9f6079f6a0f2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Get", " ", "the", " ", "coefficient", " ", "of", " ", 
     RowBox[{
      OverscriptBox["\[Zeta]", "_"], ".", " ", "LeftVarD"}], " ", "takes", 
     " ", "care", " ", "of", " ", "torsion", " ", "terms", " ", "that", " ", 
     "appear", " ", "when", " ", "integrating", " ", "by", " ", "parts"}], 
    ",", " ", 
    RowBox[{
    "as", " ", "well", " ", "as", " ", "the", " ", "fact", " ", "that", " ", 
     "\[Zeta]", " ", "is", " ", "a", " ", "Majorana", " ", 
     RowBox[{"spinor", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn3", "=", 
    RowBox[{
     RowBox[{"LeftVarD", "[", 
      RowBox[{
       RowBox[{"barzeta", "[", "A", "]"}], ",", "DD"}], "]"}], "[", "sn2", 
     "]"}]}], ";"}]}]], "Input",
 CellLabel->"In[90]:=",ExpressionUUID->"d2897542-6168-402d-b54a-e42781eba79e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"replace", " ", "Lorentz"}], "-", 
     RowBox[{"covariant", " ", "derivatives", " ", "of", " ", "vierbein"}]}], 
    ",", " ", 
    RowBox[{"metric", " ", "and", " ", "\[Gamma]", " ", "matrices"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn4", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{"sn3", "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"DD", "[", "mu_", "]"}], "@", 
          RowBox[{"ee", "[", "i__", "]"}]}], "\[RuleDelayed]", 
         RowBox[{"ChangeCovD", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"DD", "[", "mu", "]"}], "@", 
            RowBox[{"ee", "[", "i", "]"}]}], ",", "DD", ",", "CD"}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{
          RowBox[{"DD", "[", "mu_", "]"}], "@", 
          RowBox[{"gg", "[", "i__", "]"}]}], "\[RuleDelayed]", 
         RowBox[{"ChangeCovD", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"DD", "[", "mu", "]"}], "@", 
            RowBox[{"gg", "[", "i", "]"}]}], ",", "DD", ",", "CD"}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{
          RowBox[{"DD", "[", "mu_", "]"}], "@", 
          RowBox[{"Gammagg1", "[", "i__", "]"}]}], "\[RuleDelayed]", 
         RowBox[{"ChangeCovD", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"DD", "[", "mu", "]"}], "@", 
            RowBox[{"Gammagg1", "[", "i", "]"}]}], ",", "DD", ",", "CD"}], 
          "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"DD", "[", "mu_", "]"}], "@", 
          RowBox[{"Gammagg2", "[", "i__", "]"}]}], "\[RuleDelayed]", 
         RowBox[{"ChangeCovD", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"DD", "[", "mu", "]"}], "@", 
            RowBox[{"Gammagg2", "[", "i", "]"}]}], ",", "DD", ",", "CD"}], 
          "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"DD", "[", "mu_", "]"}], "@", 
          RowBox[{"Gammagg3", "[", "i__", "]"}]}], "\[RuleDelayed]", 
         RowBox[{"ChangeCovD", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"DD", "[", "mu", "]"}], "@", 
            RowBox[{"Gammagg3", "[", "i", "]"}]}], ",", "DD", ",", "CD"}], 
          "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"DD", "[", "mu_", "]"}], "@", 
          RowBox[{"Gammagg4", "[", "i__", "]"}]}], "\[RuleDelayed]", 
         RowBox[{"ChangeCovD", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"DD", "[", "mu", "]"}], "@", 
            RowBox[{"Gammagg4", "[", "i", "]"}]}], ",", "DD", ",", "CD"}], 
          "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"DD", "[", "mu_", "]"}], "@", 
          RowBox[{"eta", "[", "i__", "]"}]}], "\[RuleDelayed]", "0"}]}], 
       "}"}]}], "]"}]}], ";"}]}]], "Input",
 CellLabel->"In[91]:=",ExpressionUUID->"06fa7ed2-daa4-462b-bab7-0b0273aa3bbe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"sn5", "=", 
   RowBox[{"Expand", "@", 
    RowBox[{"ChangeEpsilon", "[", 
     RowBox[{
      RowBox[{"ChangeGammaMatrices", "[", 
       RowBox[{
        RowBox[{"Expand", "@", 
         RowBox[{"SymmetrizeCovDs", "[", 
          RowBox[{"sn4", ",", "DD"}], "]"}]}], ",", "eta", ",", "gg"}], "]"}],
       ",", "eta", ",", "gg"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[92]:=",ExpressionUUID->"b86d28d7-73e2-499e-b472-1cd2324580ef"],

Cell[BoxData["\<\"** MakeRule: Potential problems moving indices on the \
LHS.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[92]:=",ExpressionUUID->"bb425e31-0db6-478c-9c66-e3d1c7402675"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn6", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"ChangeCovD", "[", 
     RowBox[{
      RowBox[{"Expand", "@", 
       RowBox[{"GradPsiToDPsi", "[", "sn5", "]"}]}], ",", "DD", ",", "CD"}], 
     "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[93]:=",ExpressionUUID->"03098ca9-bcf8-4654-adba-f10c1ab1080e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn7", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "[", 
     RowBox[{
      RowBox[{"CollectTensors", "@", 
       RowBox[{"ChristoffelToTorsion", "[", 
        RowBox[{"ChangeCurvature", "[", 
         RowBox[{"sn6", ",", "omega", ",", "CD"}], "]"}], "]"}]}], "//.", 
      "rulegamma5left"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[94]:=",ExpressionUUID->"ef19b61f-2b95-4b38-9903-39b91ecbb48c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "now", " ", "use", " ", "Bianchi", " ", "identities", " ", "and", " ", 
    "replace", " ", "torsion"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn8", "=", 
    RowBox[{"CollectTensors", "@", 
     RowBox[{"SortSpinor", "[", 
      RowBox[{
       RowBox[{"Expand", "@", 
        RowBox[{"SpinorFlipSymmetrize", "@", 
         RowBox[{"ChangeGammaMatrices", "[", 
          RowBox[{
           RowBox[{"TimesToCenterDot", "@", 
            RowBox[{"TorsionToPsi", "[", 
             RowBox[{"CollectTensors", "@", 
              RowBox[{"TimesToCenterDot", "@", 
               RowBox[{"UseBianchi", "[", "sn7", "]"}]}]}], "]"}]}], ",", 
           "eta", ",", "gg"}], "]"}]}]}], ",", 
       RowBox[{"barDpsi", "\[Rule]", "Dpsi"}]}], "]"}]}]}], ";"}]}]], "Input",
 CellLabel->"In[95]:=",ExpressionUUID->"4e430974-30c9-489f-b544-9c63e1ae5df0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "first", " ", "the", " ", "terms", " ", "containing", " ", "D\[Psi]"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"dpsiterms", "=", 
    RowBox[{"Select", "[", 
     RowBox[{"sn8", ",", 
      RowBox[{
       RowBox[{"!", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"#", ",", "Dpsi"}], "]"}]}], "&"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellLabel->"In[96]:=",ExpressionUUID->"91425ee2-3690-4f9b-b17a-e51f9f64af61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "use", " ", "Fierz", " ", "rearrangements", " ", "to", " ", "ensure", " ", 
    "that", " ", "all", " ", "terms", " ", "have", " ", "the", " ", "form", 
    " ", 
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["\[Psi]", "_"], "\[Gamma]\[Psi]"}], ")"}], " ", 
    "D\[Psi]"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"dpsiterms2", "=", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"JoinGammaMatrices", "@", 
       RowBox[{"CollectTensors", "@", 
        RowBox[{"JoinGammaMatrices", "@", 
         RowBox[{"Expand", "@", 
          RowBox[{"GammaMatricesToDual", "[", 
           RowBox[{"dpsiterms", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"HoldPattern", "[", 
               RowBox[{
                RowBox[{"barpsi", "[", "i__", "]"}], "\[CenterDot]", 
                RowBox[{"psi", "[", "j__", "]"}], "\[CenterDot]", 
                RowBox[{"Dpsi", "[", "k__", "]"}]}], "]"}], "\[RuleDelayed]", 
              RowBox[{
               RowBox[{"FierzExpand", "[", 
                RowBox[{
                 RowBox[{"barpsi", "[", "i", "]"}], ",", 
                 RowBox[{"psi", "[", "j", "]"}]}], "]"}], 
               RowBox[{"Dpsi", "[", "k", "]"}]}]}], "}"}]}], 
           "]"}]}]}]}]}]}]}]}], ";"}]}]], "Input",
 CellLabel->"In[97]:=",ExpressionUUID->"debb9bf3-9c5d-421c-a1e9-a9c3dec1860d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"replace", " ", 
    SubscriptBox["D", 
     RowBox[{"[", "\[Mu]"}]], 
    SubscriptBox["\[Psi]", 
     RowBox[{"\[Nu]", "]"}]], " ", "by", " ", "its", " ", "dual"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"CollectTensors", "[", 
   RowBox[{
    RowBox[{"CollectTensors", "@", 
     RowBox[{"SpinorFlipSymmetrize", "[", "dpsiterms2", "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dpsi", "[", 
       RowBox[{"a_", ",", "b_", ",", 
        RowBox[{"-", "A_"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"c", "=", 
           RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
          RowBox[{"d", "=", 
           RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"epsilongg", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], 
         RowBox[{"StarDpsi", "[", 
          RowBox[{
           RowBox[{"-", "c"}], ",", 
           RowBox[{"-", "d"}], ",", 
           RowBox[{"-", "A"}]}], "]"}]}]}], "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellLabel->"In[98]:=",ExpressionUUID->"58f8cf30-d1eb-4167-8eee-b10cb3c8fdbb"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[98]=",ExpressionUUID->"4a0ba0ef-6af5-4dab-bdf9-8d3b2df39b8f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "remaining", " ", "terms", " ", "need", " ", "Fierz", " ", "identities", 
    " ", "for", " ", "3", " ", "gravitinos"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ahterms", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"sn8", "-", "dpsiterms"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Gammagg3", "[", "i__", "]"}], "\[RuleDelayed]", 
          RowBox[{"DualGammaMatrix", "@", 
           RowBox[{"Gammagg3", "[", "i", "]"}]}]}], "}"}]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HH", "[", "_", "]"}], ",", 
        RowBox[{"AR", "[", "_", "]"}]}], "}"}], ",", "CollectTensors"}], 
     "]"}]}], ";"}]}]], "Input",
 CellLabel->"In[99]:=",ExpressionUUID->"bed0d180-d115-4720-96ca-dedc34494b72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"parts", " ", "proportional", " ", "to", " ", 
    SuperscriptBox["A", "-"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"aterms", "=", 
    RowBox[{"CollectTensors", "[", 
     RowBox[{
      RowBox[{"ReplaceDummies", "[", 
       RowBox[{"ahterms", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"HH", "[", "_", "]"}], "\[RuleDelayed]", "0"}], "}"}]}], 
       "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AR", "[", "i_", "]"}], "\[RuleDelayed]", 
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "\[Mu]"}], "]"}]}], "}"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellLabel->
  "In[100]:=",ExpressionUUID->"676d78fa-ab8a-4210-8606-f1f19da9f7be"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"use", " ", "a", " ", "dimension"}], "-", 
     RowBox[{
     "dependent", " ", "identity", " ", "to", " ", "bring", " ", "the", " ", 
      "free", " ", "index", " ", "to", " ", "the", " ", "\[Epsilon]", " ", 
      RowBox[{"tensor", ".", " ", "the"}], " ", "remaining", " ", "terms", 
      " ", "vanish", " ", "by", " ", "the", " ", "Fierz", " ", "identity", 
      " ", 
      SubscriptBox["\[Gamma]", "\[Mu]"], " ", 
      SubscriptBox["\[Psi]", 
       RowBox[{"[", "\[Alpha]"}]], " ", 
      SubscriptBox[
       OverscriptBox["\[Psi]", "_"], "\[Beta]"], " ", 
      SuperscriptBox["\[Gamma]", "\[Mu]"], " ", 
      SubscriptBox["\[Psi]", 
       RowBox[{"\[Gamma]", "]"}]]}]}], " ", "=", " ", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"aterms2", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{"aterms", "/.", 
     RowBox[{"ruleepsilon", "[", "\[Mu]", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->
  "In[101]:=",ExpressionUUID->"3492c6f3-ab10-491b-87d7-0f56f5ecf73c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Psi]\"\>", "_"], 
        StyleBox[GridBox[{
           {" ", "F"},
           {"\[Beta]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barpsi[-$CellContext`\[Beta], $CellContext`F],
    Editable->False], "\[CenterDot]", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Gamma]", "B"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`psi[-$CellContext`\[Gamma], -$CellContext`B],
    Editable->False], "\[CenterDot]", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Delta]", "G"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`psi[-$CellContext`\[Delta], -$CellContext`G],
    Editable->False]}], " ", 
  InterpretationBox[
   StyleBox[
    OverscriptBox["e", 
     StyleBox["~",
      FontColor->RGBColor[0, 0, 0]]],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Detee[],
   Editable->False], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {"\[Epsilon]g", 
       StyleBox[GridBox[{
          {"\[Mu]", "\[Beta]", "\[Gamma]", "\[Delta]"},
          {" ", " ", " ", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Beta], \
$CellContext`\[Gamma], $CellContext`\[Delta]],
   Editable->False], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"\[Gamma]", "[", "g", "]"}], 
       StyleBox[GridBox[{
          {" ", " ", "G"},
          {"\[Alpha]", "F", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Gammagg1[-$CellContext`\[Alpha], -$CellContext`F, \
$CellContext`G],
   Editable->False], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"\[Gamma]", "[", "g", "]"}], 
       StyleBox[GridBox[{
          {"\[Alpha]", " ", "B"},
          {" ", "A", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Gammagg1[$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
   Editable->False]}]], "Output",
 CellLabel->
  "Out[101]=",ExpressionUUID->"ce0185ad-38d1-4378-ad56-b65cd72754f2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"parts", " ", "proportional", " ", "to", " ", "H"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"hterms", "=", 
    RowBox[{"CollectTensors", "[", 
     RowBox[{
      RowBox[{"ReplaceDummies", "[", 
       RowBox[{"ahterms", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"AR", "[", "_", "]"}], "\[RuleDelayed]", "0"}], "}"}]}], 
       "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HH", "[", "i_", "]"}], "\[RuleDelayed]", 
        RowBox[{"ee", "[", 
         RowBox[{"\[Mu]", ",", "i"}], "]"}]}], "}"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellLabel->
  "In[102]:=",ExpressionUUID->"1bab2261-763f-4f32-b9fa-cb4438c609bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hterms2", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{"hterms", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"HoldPattern", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"barpsi", "[", 
           RowBox[{"\[Mu]", ",", "A_"}], "]"}], "\[CenterDot]", "x_"}], " ", 
         "y_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"SortSpinor", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"barpsi", "[", 
            RowBox[{"\[Mu]", ",", "A"}], "]"}], "\[CenterDot]", "x"}], " ", 
          "y"}], ",", 
         RowBox[{"barpsi", "\[Rule]", "psi"}]}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[103]:=",ExpressionUUID->"57731f70-eec3-40ef-8abb-248daab380fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "judicious", " ", "fierz", " ", "expansion", " ", "to", " ", "bring", " ",
      "the", " ", "free", " ", "index", " ", "\[Mu]", " ", "to", " ", "the", 
     " ", "free", " ", "gravitino"}], ",", " ", 
    RowBox[{
     RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "one", " ", "multiplying",
      " ", 
     SuperscriptBox["\[Zeta]", "A"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"hterms3", "=", 
    RowBox[{
     RowBox[{"CollectTensors", "@", 
      RowBox[{"GammaMatricesToDual", "[", 
       RowBox[{"hterms2", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"barpsi", "[", 
             RowBox[{"i_", ",", "F_"}], "]"}], "\[CenterDot]", 
            RowBox[{"psi", "[", 
             RowBox[{"\[Mu]", ",", 
              RowBox[{"-", "G_"}]}], "]"}], "\[CenterDot]", 
            RowBox[{"psi", "[", "j__", "]"}]}], 
           RowBox[{"Gammagg1", "[", 
            RowBox[{"k_", ",", 
             RowBox[{"-", "F_"}], ",", "G_"}], "]"}]}], "\[RuleDelayed]", 
          RowBox[{"TimesToCenterDot", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"FierzExpand", "[", 
               RowBox[{
                RowBox[{"barpsi", "[", 
                 RowBox[{"i", ",", "F"}], "]"}], ",", 
                RowBox[{"psi", "[", "j", "]"}]}], "]"}]}], "\[CenterDot]", 
             RowBox[{"psi", "[", 
              RowBox[{"\[Mu]", ",", 
               RowBox[{"-", "G"}]}], "]"}]}], 
            RowBox[{"Gammagg1", "[", 
             RowBox[{"k", ",", 
              RowBox[{"-", "F"}], ",", "G"}], "]"}]}], "]"}]}], "}"}]}], 
       "]"}]}], "//.", "rulegamma5left"}]}], ";"}]}]], "Input",
 CellLabel->
  "In[104]:=",ExpressionUUID->"e97fca33-0775-4032-91cb-c6db0a7d54e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hterms4", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"JoinGammaMatrices", "[", "hterms3", "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[105]:=",ExpressionUUID->"c7bdc0e5-be11-4c7c-a1f3-36ea70b9a816"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hterms5", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"GammaMatricesToDual", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"SpinorFlipSymmetrize", "[", "hterms4", "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[106]:=",ExpressionUUID->"cef5d90b-1609-43ff-a069-02cf5795df55"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "again", " ", "the", " ", "last", " ", "remaining", " ", "terms", " ", 
     "vanish", " ", "by", " ", "the", " ", "Fierz", " ", "identity", " ", 
     SubscriptBox["\[Gamma]", "\[Mu]"], " ", 
     SubscriptBox["\[Psi]", 
      RowBox[{"[", "\[Alpha]"}]], " ", 
     SubscriptBox[
      OverscriptBox["\[Psi]", "_"], "\[Beta]"], " ", 
     SuperscriptBox["\[Gamma]", "\[Mu]"], " ", 
     SubscriptBox["\[Psi]", 
      RowBox[{"\[Gamma]", "]"}]]}], " ", "=", " ", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"CollectTensors", "[", 
   RowBox[{"hterms5", "/.", 
    RowBox[{"ruleepsilon", "[", "\[Mu]", "]"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[107]:=",ExpressionUUID->"57162e36-0f7d-482d-a3c1-113c918c0251"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], " ", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Psi]\"\>", "_"], 
        StyleBox[GridBox[{
           {" ", "F"},
           {"\[Beta]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barpsi[-$CellContext`\[Beta], $CellContext`F],
    Editable->False], "\[CenterDot]", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Gamma]", "B"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`psi[-$CellContext`\[Gamma], -$CellContext`B],
    Editable->False], "\[CenterDot]", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Delta]", "G"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`psi[-$CellContext`\[Delta], -$CellContext`G],
    Editable->False]}], " ", 
  InterpretationBox[
   StyleBox[
    OverscriptBox["e", 
     StyleBox["~",
      FontColor->RGBColor[0, 0, 0]]],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Detee[],
   Editable->False], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {"\[Epsilon]g", 
       StyleBox[GridBox[{
          {"\[Mu]", "\[Beta]", "\[Gamma]", "\[Delta]"},
          {" ", " ", " ", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Beta], \
$CellContext`\[Gamma], $CellContext`\[Delta]],
   Editable->False], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"\[Gamma]", "[", "g", "]"}], 
       StyleBox[GridBox[{
          {" ", " ", "G"},
          {"\[Alpha]", "F", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Gammagg1[-$CellContext`\[Alpha], -$CellContext`F, \
$CellContext`G],
   Editable->False], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"\[Gamma]", "[", "g", "]"}], 
       StyleBox[GridBox[{
          {"\[Alpha]", " ", "B"},
          {" ", "A", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Gammagg1[$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
   Editable->False]}]], "Output",
 CellLabel->
  "Out[107]=",ExpressionUUID->"7eab5f41-779b-4e13-8198-e42ed571e910"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "check", " ", "that", " ", "we", " ", "obtain", " ", "the", " ", "spin", 
   " ", "connection", " ", "that", " ", "we", " ", "have", " ", "been", " ", 
   "using", " ", "from", " ", "the", " ", "action"}], " ", "*)"}]], "Input",Ex\
pressionUUID->"753d16fc-c45d-4691-9b79-fb3dcc195a0a"],

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"omegapert", "[", 
    RowBox[{
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], ",", "M", ",", 
   RowBox[{"Antisymmetric", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "a"}], ",", 
      RowBox[{"-", "b"}]}], "}"}], "]"}], ",", 
   RowBox[{"PrintAs", "\[Rule]", "\"\<\[CapitalDelta]\[Omega]\>\""}]}], 
  "]"}]], "Input",
 CellLabel->
  "In[308]:=",ExpressionUUID->"b5ce8001-4c8c-4403-9e2d-deac5de4b112"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"actionpert", "=", 
  RowBox[{
   RowBox[{"ExpandPerturbation", "@", 
    RowBox[{"Perturbation", "[", "action", "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Perturbation", "[", 
       RowBox[{"Gammaeta1", "[", "__", "]"}], "]"}], "\[RuleDelayed]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{"Perturbation", "[", 
       RowBox[{"ee", "[", "__", "]"}], "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"Perturbation", "[", 
       RowBox[{"HH", "[", "__", "]"}], "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"Perturbation", "[", 
       RowBox[{"psi", "[", "__", "]"}], "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"Perturbation", "[", 
       RowBox[{"barpsi", "[", "__", "]"}], "]"}], "\[RuleDelayed]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{"Perturbation", "[", 
       RowBox[{"AR", "[", "__", "]"}], "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"Perturbation", "[", 
       RowBox[{"omega", "[", "i__", "]"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"omegapert", "[", "i", "]"}]}]}], "}"}]}]}]], "Input",
 CellLabel->
  "In[339]:=",ExpressionUUID->"19f84c81-68d3-4aad-8d49-95a47429c07f"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[
    OverscriptBox["e", 
     StyleBox["~",
      FontColor->RGBColor[0, 0, 0]]],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Detee[],
   Editable->False], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox[GridBox[{
            {
             OverscriptBox["\<\"\[Psi]\"\>", "_"], 
             StyleBox[GridBox[{
                {" ", "A"},
                {"\[Mu]", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`barpsi[-$CellContext`\[Mu], $CellContext`A],
         Editable->False], "\[CenterDot]", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Psi]", 
             StyleBox[GridBox[{
                {" ", " "},
                {"\[Rho]", "F"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`psi[-$CellContext`\[Rho], -$CellContext`F],
         Editable->False]}], ")"}]}], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          RowBox[{"\[Gamma]", "[", "\[Eta]", "]"}], 
          StyleBox[GridBox[{
             {"a", "b", " ", "F"},
             {" ", " ", "B", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Gammaeta2[$CellContext`a, $CellContext`b, -$CellContext`B, \
$CellContext`F],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          RowBox[{"\[Gamma]", "[", "g", "]"}], 
          StyleBox[GridBox[{
             {"\[Mu]", "\[Nu]", "\[Rho]", " ", "B"},
             {" ", " ", " ", "A", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Gammagg3[$CellContext`\[Mu], $CellContext`\[Nu], \
$CellContext`\[Rho], -$CellContext`A, $CellContext`B],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[CapitalDelta]\[Omega]", 
          StyleBox[GridBox[{
             {" ", " ", " "},
             {"\[Nu]", "a", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`omegapert[-$CellContext`\[Nu], -$CellContext`a, \
-$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"e", 
          StyleBox[GridBox[{
             {"\[Alpha]", "c"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`ee[$CellContext`\[Alpha], $CellContext`c],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"e", 
          StyleBox[GridBox[{
             {"\[Beta]", "d"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`ee[$CellContext`\[Beta], $CellContext`d],
      Editable->False], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox[GridBox[{
            {"e", 
             StyleBox[GridBox[{
                {"\[Gamma]", " "},
                {" ", "e"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`ee[$CellContext`\[Gamma], -$CellContext`e],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[CapitalDelta]\[Omega]", 
             StyleBox[GridBox[{
                {" ", " ", " "},
                {"\[Gamma]", "c", "d"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`omegapert[-$CellContext`\[Gamma], -$CellContext`c, \
-$CellContext`d],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {
             RowBox[{"T", "[", "\[Omega]", "]"}], 
             StyleBox[GridBox[{
                {" ", " ", "e"},
                {"\[Alpha]", "\[Beta]", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Torsionomega[-$CellContext`\[Alpha], -$CellContext`\
\[Beta], $CellContext`e],
         Editable->False]}], "+", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[Del]", "\[Alpha]"], GridBox[{
            {"\[CapitalDelta]\[Omega]", 
             StyleBox[GridBox[{
                {" ", " ", " "},
                {"\[Beta]", "c", "d"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-$CellContext`\[Alpha]][
         $CellContext`omegapert[-$CellContext`\[Beta], -$CellContext`c, \
-$CellContext`d]],
        Editable->False], "-", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[Del]", "\[Beta]"], GridBox[{
            {"\[CapitalDelta]\[Omega]", 
             StyleBox[GridBox[{
                {" ", " ", " "},
                {"\[Alpha]", "c", "d"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-$CellContext`\[Beta]][
         $CellContext`omegapert[-$CellContext`\[Alpha], -$CellContext`c, \
-$CellContext`d]],
        Editable->False]}], ")"}]}]}], ")"}]}]], "Output",
 CellLabel->
  "Out[339]=",ExpressionUUID->"5ef6a935-a349-4567-a3b5-f5d4eec437d0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn", "=", 
   RowBox[{"ChangeGammaMatrices", "[", 
    RowBox[{
     RowBox[{"ChristoffelToTorsion", "[", 
      RowBox[{
       RowBox[{"LeftVarD", "[", 
        RowBox[{
         RowBox[{"omegapert", "[", 
          RowBox[{"\[Mu]", ",", "a", ",", "b"}], "]"}], ",", "PD"}], "]"}], 
       "@", "actionpert"}], "]"}], ",", "eta", ",", "gg"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[345]:=",ExpressionUUID->"04b3caae-56e3-40d0-b611-68045aa0c49e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"SpinorFlipSymmetrize", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"JoinGammaMatrices", "@", 
       RowBox[{"CollectTensors", "@", 
        RowBox[{"ChristoffelToTorsion", "[", 
         RowBox[{"CollectTensors", "@", 
          RowBox[{"ChangeCovD", "[", 
           RowBox[{
            RowBox[{"Expand", "[", "sn", "]"}], ",", "PD", ",", "CD"}], 
           "]"}]}], "]"}]}]}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[349]:=",ExpressionUUID->"3968d12b-d524-4290-a403-883b009a235c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "@", 
  RowBox[{"SpinorFlipSymmetrize", "@", 
   RowBox[{"ChangeGammaMatrices", "[", 
    RowBox[{
     RowBox[{"TorsionToPsi", "[", "sn2", "]"}], ",", "eta", ",", "gg"}], 
    "]"}]}]}]], "Input",
 CellLabel->
  "In[353]:=",ExpressionUUID->"b4abe1ee-d9c6-4528-9b24-4bbe0abc0eae"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[353]=",ExpressionUUID->"757b0072-2476-4391-9976-13c133fde8fc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["7. Invariance of the transformation parameters", "Subsection",ExpressionUUID->"932265d9-e579-4b93-87ca-003d49c23ed3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "duality", " ", "condition", " ", "for", " ", "the", " ", "irreducible", 
    " ", "with", " ", "3", " ", 
    RowBox[{"zeta", "'"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rulezeta3duality", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"GammaggStar", "[", 
        RowBox[{
         RowBox[{"-", "A_"}], ",", "B_"}], "]"}], 
       RowBox[{
        RowBox[{"IrreducibleSpinTensor", "[", 
         RowBox[{"zeta", ",", "3", ",", "\"\<8\>\""}], "]"}], "[", 
        RowBox[{"mu_", ",", "nu_", ",", 
         RowBox[{"-", "B_"}]}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"rho", "=", 
           RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
          RowBox[{"sigma", "=", 
           RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"I", "/", "2"}], " ", 
         RowBox[{"epsilongg", "[", 
          RowBox[{"mu", ",", "nu", ",", "rho", ",", "sigma"}], "]"}], 
         RowBox[{
          RowBox[{"IrreducibleSpinTensor", "[", 
           RowBox[{"zeta", ",", "3", ",", "\"\<8\>\""}], "]"}], "[", 
          RowBox[{
           RowBox[{"-", "rho"}], ",", 
           RowBox[{"-", "sigma"}], ",", 
           RowBox[{"-", "A"}]}], "]"}]}]}], "]"}]}], "}"}]}], 
   ";"}]}]], "Input",
 CellLabel->"In[92]:=",ExpressionUUID->"d6ca5400-9093-456a-94dc-91f639ae2a8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "contract", " ", "\[Epsilon]", " ", "tensor", " ", "with", " ", 
    "irreducible"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"EpsilonFSpinContract", "[", 
    RowBox[{
     RowBox[{"eps_", "[", "epsinds__", "]"}], ",", 
     RowBox[{"form_", "[", 
      RowBox[{"finds__", ",", "A_"}], "]"}]}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", "=", 
       RowBox[{"Length", "[", 
        RowBox[{"{", "finds", "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"dinds", "=", 
          RowBox[{"DummiesIn", "[", 
           RowBox[{"TangentM", ",", "i"}], "]"}]}], ",", 
         RowBox[{"grepinds", "=", 
          RowBox[{"DummiesIn", "[", 
           RowBox[{"TangentM", ",", "i"}], "]"}]}], ",", "prodmet", ",", 
         "epswithin", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"prodmet", "=", 
         RowBox[{"Times", "@@", 
          RowBox[{"(", 
           RowBox[{"gg", "@@@", 
            RowBox[{"Transpose", "[", 
             RowBox[{"{", 
              RowBox[{"grepinds", ",", 
               RowBox[{
                RowBox[{"{", "epsinds", "}"}], "[", 
                RowBox[{"[", 
                 RowBox[{"1", ";;", "i"}], "]"}], "]"}]}], "}"}], "]"}]}], 
           ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"epswithin", "=", 
         RowBox[{"eps", "@@", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", "epsinds", "}"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;", 
               RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
            RowBox[{"-", "dinds"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"ToCanonical", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"i", 
               RowBox[{"(", 
                RowBox[{"4", "+", "1"}], ")"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"4", "!"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"i", "!"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "-", "i"}], ")"}], "!"}]}], ")"}]}], 
            RowBox[{"Antisymmetrize", "[", 
             RowBox[{
              RowBox[{"prodmet", " ", "epswithin"}], ",", 
              RowBox[{"{", "epsinds", "}"}]}], "]"}]}], "]"}], 
          RowBox[{"form", "@@", 
           RowBox[{"Join", "[", 
            RowBox[{"dinds", ",", 
             RowBox[{"{", "A", "}"}]}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"ToCanonical", "[", 
         RowBox[{"res", "/.", 
          RowBox[{"Rule", "@@@", 
           RowBox[{"Transpose", "[", 
            RowBox[{"{", 
             RowBox[{"grepinds", ",", 
              RowBox[{"{", "finds", "}"}]}], "}"}], "]"}]}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[93]:=",ExpressionUUID->"c49c9d12-65c2-400c-9b6d-1455105760cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "BRST", " ", "transformation", " ", "of", " ", "the", " ", "parameter", 
    " ", "of", " ", "the", " ", "Lorentz", " ", "transformation"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn", "=", 
    RowBox[{"CollectTensors", "@", 
     RowBox[{"ChristoffelToTorsion", "@", 
      RowBox[{"ChangeCovD", "[", 
       RowBox[{
        RowBox[{"Expand", "@", 
         RowBox[{"ChangeCovD", "[", 
          RowBox[{
           RowBox[{"BRST", "[", 
            RowBox[{"LL", "[", 
             RowBox[{"a", ",", "b"}], "]"}], "]"}], ",", "Dplus", ",", "DD"}],
           "]"}]}], ",", "DD", ",", "CD"}], "]"}]}]}]}], ";"}]}]], "Input",Exp\
ressionUUID->"43ec4bfc-4fe6-4c02-9bac-04060eac8d32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"IrreducibleSpinDecompose", "[", 
     RowBox[{
      RowBox[{"ExpandGhostBilinear", "[", "sn", "]"}], ",", "zeta"}], 
     "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[201]:=",ExpressionUUID->"27692deb-cf36-4874-aec3-87a311981729"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn3", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"ChangeGammaMatrices", "[", 
      RowBox[{
       RowBox[{"ChangeEpsilon", "[", 
        RowBox[{"sn2", ",", "eta", ",", "gg"}], "]"}], ",", "eta", ",", 
       "gg"}], "]"}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[204]:=",ExpressionUUID->"f6fb8694-7b9e-454b-a24a-d7d65509ad22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn4", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"IrreducibleSpinProject", "[", 
     RowBox[{
      RowBox[{"CollectTensors", "@", 
       RowBox[{"JoinGammaMatrices", "@", "sn3"}]}], ",", "zeta"}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[209]:=",ExpressionUUID->"f7310fdf-5dda-43b6-9cee-0313f57924ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn5", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"IrreducibleSpinProject", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"CollectTensors", "@", 
         RowBox[{"GammaMatricesToDual", "[", "sn4", "]"}]}], "/.", 
        "rulegamma5left"}], ")"}], ",", "zeta"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[279]:=",ExpressionUUID->"01b7ee17-f624-4b73-bd5d-d7c0b7c575cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn6", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"IrreducibleSpinProject", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"sn5", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"epsilongg", "[", "i__", "]"}], 
             RowBox[{
              RowBox[{"gam_", "?", "GammaMatrixQ"}], "[", "j__", "]"}]}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"epsilongg", "[", "i", "]"}], 
             RowBox[{"DualGammaMatrix", "[", 
              RowBox[{"gam", "[", "j", "]"}], "]"}]}]}], "}"}]}], "]"}], "/.",
         "rulegamma5left"}], ")"}], ",", "zeta"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[280]:=",ExpressionUUID->"27d19056-59f7-4f27-a2b2-96a6c0d4159e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn7", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"sn6", "/.", "rulegamma5right"}], "/.", "rulezeta3duality"}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[281]:=",ExpressionUUID->"817954d0-f524-47a4-9680-c629282baa0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn8", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], "sn7"}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"CollectTensors", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"CollectTensors", "@", 
          RowBox[{"IrreducibleSpinProject", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"CollectTensors", "@", 
               RowBox[{"GammaMatricesToDual", "[", 
                RowBox[{"sn7", ",", "All"}], "]"}]}], "/.", 
              "rulegamma5left"}], ")"}], ",", "zeta"}], "]"}]}], "/.", 
         "rulegamma5right"}], "/.", "rulezeta3duality"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[283]:=",ExpressionUUID->"94acfbce-3e6d-4f41-917e-e757759ab240"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "[", 
  RowBox[{"sn8", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"epsilongg", "[", "i__", "]"}], 
      RowBox[{
       RowBox[{"IrreducibleSpinTensor", "[", 
        RowBox[{"zeta", ",", "3", ",", "\"\<8\>\""}], "]"}], "[", 
       RowBox[{"j__", ",", 
        RowBox[{"-", "A_"}]}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"EpsilonFSpinContract", "[", 
      RowBox[{
       RowBox[{"epsilongg", "[", "i", "]"}], ",", 
       RowBox[{
        RowBox[{"IrreducibleSpinTensor", "[", 
         RowBox[{"zeta", ",", "3", ",", "\"\<8\>\""}], "]"}], "[", 
        RowBox[{"j", ",", 
         RowBox[{"-", "A"}]}], "]"}]}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellLabel->
  "In[291]:=",ExpressionUUID->"5709db42-6e7e-4979-9c21-cc1e003097f1"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[291]=",ExpressionUUID->"1020ed9a-7e1a-4de7-8773-fcbcc9bf9aed"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "BRST", " ", "transformation", " ", "of", " ", "the", " ", "parameter", 
    " ", "of", " ", "the", " ", "U", 
    RowBox[{"(", "1", ")"}], " ", "gauge", " ", "transformation"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn", "=", 
    RowBox[{"CollectTensors", "@", 
     RowBox[{"ChristoffelToTorsion", "@", 
      RowBox[{"ChangeCovD", "[", 
       RowBox[{
        RowBox[{"Expand", "@", 
         RowBox[{"ChangeCovD", "[", 
          RowBox[{
           RowBox[{"BRST", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"zeta2", "[", "\[Mu]", "]"}]}], 
             RowBox[{"AR", "[", 
              RowBox[{"-", "\[Mu]"}], "]"}]}], "]"}], ",", "Dplus", ",", 
           "DD"}], "]"}]}], ",", "DD", ",", "CD"}], "]"}]}]}]}], 
   ";"}]}]], "Input",ExpressionUUID->"db318be5-25a4-42fe-801d-8c77e18b9ac0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"IrreducibleSpinDecompose", "[", 
     RowBox[{
      RowBox[{"ExpandGhostBilinear", "[", 
       RowBox[{"CollectTensors", "@", 
        RowBox[{"JoinGammaMatrices", "[", 
         RowBox[{"sn", "//.", "rulegamma5left"}], "]"}]}], "]"}], ",", 
      "zeta"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[297]:=",ExpressionUUID->"23c510ab-d790-4e86-8989-8b39d646d904"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn3", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "[", "sn2", "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[300]:=",ExpressionUUID->"4572dc4b-cf93-4580-a964-0e815f7af5a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn4", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"IrreducibleSpinProject", "[", 
     RowBox[{
      RowBox[{"CollectTensors", "@", 
       RowBox[{"IrreducibleSpinProject", "[", 
        RowBox[{"sn3", ",", "zeta"}], "]"}]}], ",", "zeta"}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[311]:=",ExpressionUUID->"4396fce4-6c71-484b-91a9-662927704ee2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "@", 
  RowBox[{"IrreducibleSpinProject", "[", 
   RowBox[{
    RowBox[{"CollectTensors", "[", 
     RowBox[{
      RowBox[{"GammaMatricesToDual", "[", 
       RowBox[{"sn4", ",", "All"}], "]"}], "/.", "rulegamma5left"}], "]"}], 
    ",", "zeta"}], "]"}]}]], "Input",
 CellLabel->
  "In[318]:=",ExpressionUUID->"b259dcdd-0509-46b1-8080-70929f54909e"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[318]=",ExpressionUUID->"5b33fd81-9636-4976-bcff-107a26e694c2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "BRST", " ", "transformation", " ", "of", " ", "the", " ", "parameter", 
    " ", "of", " ", "the", " ", "B", " ", "gauge", " ", "transformation"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn", "=", 
    RowBox[{"CollectTensors", "@", 
     RowBox[{"ChristoffelToTorsion", "@", 
      RowBox[{"ChangeCovD", "[", 
       RowBox[{
        RowBox[{"Expand", "@", 
         RowBox[{"ChangeCovD", "[", 
          RowBox[{
           RowBox[{"BRST", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"BB", "[", 
                RowBox[{
                 RowBox[{"-", "\[Mu]"}], ",", 
                 RowBox[{"-", "\[Rho]"}]}], "]"}], "+", 
               RowBox[{
                RowBox[{"1", "/", "2"}], " ", 
                RowBox[{"gg", "[", 
                 RowBox[{
                  RowBox[{"-", "\[Mu]"}], ",", 
                  RowBox[{"-", "\[Rho]"}]}], "]"}]}]}], ")"}], 
             RowBox[{"zeta2", "[", "\[Rho]", "]"}]}], "]"}], ",", "Dplus", 
           ",", "DD"}], "]"}]}], ",", "DD", ",", "CD"}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellLabel->
  "In[319]:=",ExpressionUUID->"be38ef56-8dcf-485e-87f2-c7382ea073f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"IrreducibleSpinDecompose", "[", 
     RowBox[{
      RowBox[{"ExpandGhostBilinear", "[", 
       RowBox[{"ChangeGammaMatrices", "[", 
        RowBox[{"sn", ",", "eta", ",", "gg"}], "]"}], "]"}], ",", "zeta"}], 
     "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[321]:=",ExpressionUUID->"e844d546-fb7b-426e-9eed-0db4e0da07fd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IrreducibleSpinProject", "[", 
  RowBox[{
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "[", "sn2", "]"}]}], ",", "zeta"}], 
  "]"}]], "Input",
 CellLabel->
  "In[327]:=",ExpressionUUID->"0018e917-ba54-40b5-847b-dd72ddbadbd2"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[327]=",ExpressionUUID->"776b1d20-682d-4743-b59a-d64eef62197b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["8. Gauginos and the anomaly", "Subsection",ExpressionUUID->"326342e9-7d6e-4c05-90f6-e388d833aaeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "spinorial", " ", "gaugino"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"DefOddSpinor", "[", 
   RowBox[{
    RowBox[{"chi", "[", 
     RowBox[{"-", "A"}], "]"}], ",", "M", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[Chi]\>\""}]}], "]"}]}]], "Input",
 CellLabel->"In[94]:=",ExpressionUUID->"52d1fa1c-b8d1-408d-a2a1-ca0b6d730ba9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "topological", " ", "gaugino"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"DefOddTensor", "[", 
   RowBox[{
    RowBox[{"lambda", "[", 
     RowBox[{"-", "\[Mu]"}], "]"}], ",", "M", ",", 
    RowBox[{
    "PrintAs", "\[Rule]", 
     "\"\<\!\(\*SuperscriptBox[\(\[Lambda]\), \(-\)]\)\>\""}]}], 
   "]"}]}]], "Input",
 CellLabel->"In[95]:=",ExpressionUUID->"49c5bd26-2e36-48e6-b100-8d09ceb867be"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ChiToDPsi", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"chi", "[", 
      RowBox[{"-", "A_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"B", "=", 
          RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
         RowBox[{"F", "=", 
          RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
         RowBox[{"rho", "=", 
          RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
         RowBox[{"sigma", "=", 
          RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I", " ", 
        RowBox[{"GammaggStar", "[", 
         RowBox[{
          RowBox[{"-", "A"}], ",", "B"}], "]"}], 
        RowBox[{"Gammagg", "[", 
         RowBox[{"rho", ",", "sigma", ",", 
          RowBox[{"-", "B"}], ",", "F"}], "]"}], 
        RowBox[{
         RowBox[{"Dplus", "[", 
          RowBox[{"-", "rho"}], "]"}], "@", 
         RowBox[{"psi", "[", 
          RowBox[{
           RowBox[{"-", "sigma"}], ",", 
           RowBox[{"-", "F"}]}], "]"}]}]}]}], "]"}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LambdaToChi", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"lambda", "[", "mu_", "]"}], "\[RuleDelayed]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"A", "=", 
          RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
         RowBox[{"B", "=", 
          RowBox[{"DummyIn", "@", "SpinM"}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"barzeta", "[", "A", "]"}], 
        RowBox[{"Gammagg", "[", 
         RowBox[{"mu", ",", 
          RowBox[{"-", "A"}], ",", "B"}], "]"}], 
        RowBox[{"chi", "[", 
         RowBox[{"-", "B"}], "]"}]}]}], "]"}]}], "}"}]}]}]}], "Input",
 CellLabel->"In[96]:=",ExpressionUUID->"37f269e7-25c0-4763-afbe-1a0fe64b2b2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    SuperscriptBox["A", "-"], " ", "field", " ", "strength"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefTensor", "[", 
    RowBox[{
     RowBox[{"FR", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "M", ",", 
     RowBox[{"Antisymmetric", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "\[Nu]"}]}], "}"}], "]"}], ",", 
     RowBox[{
     "PrintAs", "\[Rule]", "\"\<\!\(\*SuperscriptBox[\(F\), \(-\)]\)\>\""}]}],
     "]"}], "\[IndentingNewLine]", 
   RowBox[{"DefTensor", "[", 
    RowBox[{
     RowBox[{"StarFR", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "M", ",", 
     RowBox[{"Antisymmetric", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "\[Nu]"}]}], "}"}], "]"}], ",", 
     RowBox[{
     "PrintAs", "\[Rule]", 
      "\"\<*\!\(\*SuperscriptBox[\(F\), \(-\)]\)\>\""}]}], "]"}]}]}]], "Input",
 CellLabel->"In[98]:=",ExpressionUUID->"dca9a765-9520-44de-bef0-b9f18a23f4d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GradARToFR", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"CD", "[", "mu_", "]"}], "@", 
      RowBox[{"AR", "[", "nu_", "]"}]}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"CD", "[", "mu", "]"}], "@", 
          RowBox[{"AR", "[", "nu", "]"}]}], "+", 
         RowBox[{
          RowBox[{"CD", "[", "nu", "]"}], "@", 
          RowBox[{"AR", "[", "mu", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"rho", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
           RowBox[{"a", "=", 
            RowBox[{"DummyIn", "@", "FrameM"}]}]}], "}"}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"FR", "[", 
            RowBox[{"mu", ",", "nu"}], "]"}], "-", 
           RowBox[{
            RowBox[{"Torsionomega", "[", 
             RowBox[{"mu", ",", "nu", ",", "a"}], "]"}], 
            RowBox[{"ee", "[", 
             RowBox[{"rho", ",", 
              RowBox[{"-", "a"}]}], "]"}], 
            RowBox[{"AR", "[", 
             RowBox[{"-", "rho"}], "]"}]}]}], ")"}]}], "]"}]}]}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FRToGradAR", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FR", "[", 
      RowBox[{"mu_", ",", "nu_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"rho", "=", 
          RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
         RowBox[{"sigma", "=", 
          RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"mu", ",", "rho"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"nu", ",", "sigma"}], "]"}], 
        RowBox[{"ChangeCovD", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"PD", "[", 
             RowBox[{"-", "rho"}], "]"}], "@", 
            RowBox[{"AR", "[", 
             RowBox[{"-", "sigma"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"PD", "[", 
             RowBox[{"-", "sigma"}], "]"}], "@", 
            RowBox[{"AR", "[", 
             RowBox[{"-", "rho"}], "]"}]}]}], ",", "PD", ",", "CD"}], 
         "]"}]}]}], "]"}]}], "}"}]}]}]}], "Input",
 CellLabel->
  "In[100]:=",ExpressionUUID->"2c2713f8-20aa-4b98-97ab-44fff61c7db3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"UseFRBianchi", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", "rho_", "]"}], "@", 
       RowBox[{"FR", "[", 
        RowBox[{"mu_", ",", "nu_"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "3"}], " ", 
        RowBox[{
         RowBox[{"CD", "[", "rho", "]"}], "@", 
         RowBox[{"FR", "[", 
          RowBox[{"mu", ",", "nu"}], "]"}]}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "3"}], 
        RowBox[{
         RowBox[{"CD", "[", "mu", "]"}], "@", 
         RowBox[{"FR", "[", 
          RowBox[{"nu", ",", "rho"}], "]"}]}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "3"}], " ", 
        RowBox[{
         RowBox[{"CD", "[", "nu", "]"}], "@", 
         RowBox[{"FR", "[", 
          RowBox[{"rho", ",", "mu"}], "]"}]}]}], "+", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"a", "=", 
            RowBox[{"DummyIn", "@", "FrameM"}]}], ",", 
           RowBox[{"alpha", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"ee", "[", 
            RowBox[{
             RowBox[{"-", "alpha"}], ",", 
             RowBox[{"-", "a"}]}], "]"}], "/", "3"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Torsionomega", "[", 
              RowBox[{"rho", ",", "mu", ",", "a"}], "]"}], 
             RowBox[{"FR", "[", 
              RowBox[{"nu", ",", "alpha"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Torsionomega", "[", 
              RowBox[{"mu", ",", "nu", ",", "a"}], "]"}], 
             RowBox[{"FR", "[", 
              RowBox[{"rho", ",", "alpha"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Torsionomega", "[", 
              RowBox[{"nu", ",", "rho", ",", "a"}], "]"}], 
             RowBox[{"FR", "[", 
              RowBox[{"mu", ",", "alpha"}], "]"}]}]}], ")"}]}]}], "]"}]}]}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"PD", "[", "rho_", "]"}], "@", 
       RowBox[{"FR", "[", 
        RowBox[{"mu_", ",", "nu_"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "3"}], " ", 
        RowBox[{
         RowBox[{"PD", "[", "rho", "]"}], "@", 
         RowBox[{"FR", "[", 
          RowBox[{"mu", ",", "nu"}], "]"}]}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "3"}], 
        RowBox[{
         RowBox[{"PD", "[", "mu", "]"}], "@", 
         RowBox[{"FR", "[", 
          RowBox[{"nu", ",", "rho"}], "]"}]}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "3"}], " ", 
        RowBox[{
         RowBox[{"PD", "[", "nu", "]"}], "@", 
         RowBox[{"FR", "[", 
          RowBox[{"rho", ",", "mu"}], "]"}]}]}]}]}]}], "}"}]}]}]], "Input",
 CellLabel->
  "In[102]:=",ExpressionUUID->"e1dcfedb-fdbc-4def-81b1-75b089d69590"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ChiToDPsi", "@", 
  RowBox[{"LambdaToChi", "[", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"AR", "[", 
      RowBox[{"-", "\[Mu]"}], "]"}], "]"}], "-", 
    RowBox[{"lambda", "[", 
     RowBox[{"-", "\[Mu]"}], "]"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[103]:=",ExpressionUUID->"68705991-acd1-4c12-aa33-215209218264"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[103]=",ExpressionUUID->"c4f89989-d6e6-49bb-849d-bacae5907a1e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "and", " ", "change", " ", "BRST", " ", "transformation", " ", "of", " ", 
    SuperscriptBox["A", "-"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"AR", "[", 
      RowBox[{"-", "mu_"}], "]"}], "]"}], ":=", 
    RowBox[{"lambda", "[", 
     RowBox[{"-", "mu"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"lambda", "[", 
      RowBox[{"-", "mu_"}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"rho", "=", 
        RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"zeta2", "[", "rho", "]"}], 
       RowBox[{"FR", "[", 
        RowBox[{
         RowBox[{"-", "rho"}], ",", 
         RowBox[{"-", "mu"}]}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"lambda", "[", 
      RowBox[{"mu_", "?", "UpIndexQ"}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"rho", "=", 
        RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"BRST", "[", 
         RowBox[{"gg", "[", 
          RowBox[{"mu", ",", "rho"}], "]"}], "]"}], 
        RowBox[{"lambda", "[", 
         RowBox[{"-", "rho"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"zeta2", "[", "rho", "]"}], 
        RowBox[{"FR", "[", 
         RowBox[{
          RowBox[{"-", "rho"}], ",", "mu"}], "]"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"FR", "[", 
      RowBox[{
       RowBox[{"-", "mu_"}], ",", 
       RowBox[{"-", "nu_"}]}], "]"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"PD", "[", 
       RowBox[{"-", "mu"}], "]"}], "@", 
      RowBox[{"lambda", "[", 
       RowBox[{"-", "nu"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"PD", "[", 
       RowBox[{"-", "nu"}], "]"}], "@", 
      RowBox[{"lambda", "[", 
       RowBox[{"-", "mu"}], "]"}]}]}]}]}]}]], "Input",
 CellLabel->
  "In[104]:=",ExpressionUUID->"692c835a-2294-4e11-b3e6-29334088ae7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "matter", " ", "U", 
    RowBox[{"(", "1", ")"}], " ", "ghost"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"DefOddTensor", "[", 
   RowBox[{
    RowBox[{"cc", "[", "]"}], ",", "M", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<c\>\""}]}], "]"}]}]], "Input",
 CellLabel->
  "In[108]:=",ExpressionUUID->"2935888b-e5f4-431f-9962-af9e38b72743"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BRST", "[", 
   RowBox[{"cc", "[", "]"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"mu", "=", 
      RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"zeta2", "[", "mu", "]"}], 
     RowBox[{"AR", "[", 
      RowBox[{"-", "mu"}], "]"}]}]}], "]"}]}]], "Input",
 CellLabel->
  "In[109]:=",ExpressionUUID->"add990dd-147a-4241-b10f-7b7d92d1d1c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "a", " ", "placeholder", " ", "for", " ", "the", " ", "transformation", 
     " ", "of", " ", "\[Chi]"}], ",", " ", 
    RowBox[{
    "since", " ", "we", " ", "only", " ", "need", " ", "contractions"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"DefEvenSpinor", "[", 
   RowBox[{
    RowBox[{"BRSTchi", "[", 
     RowBox[{"-", "A"}], "]"}], ",", "M", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<s\[Chi]\>\""}]}], "]"}]}]], "Input",
 CellLabel->
  "In[110]:=",ExpressionUUID->"fd2be391-ebdd-42f4-a96b-52840eaf9e44"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BRST", "[", 
   RowBox[{"chi", "[", 
    RowBox[{"-", "A_"}], "]"}], "]"}], ":=", 
  RowBox[{"BRSTchi", "[", 
   RowBox[{"-", "A"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BRST", "[", 
   RowBox[{"barchi", "[", "A_", "]"}], "]"}], ":=", 
  RowBox[{"barBRSTchi", "[", "A", "]"}]}]}], "Input",
 CellLabel->
  "In[111]:=",ExpressionUUID->"05afb13e-ea02-47e2-9787-90ce599c4ed7"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"we", " ", "first", " ", "determine", " ", 
    OverscriptBox["\[Zeta]", "_"], " ", "s\[Chi]"}], ",", " ", 
   RowBox[{
    OverscriptBox["\[Zeta]", "_"], " ", "\[Gamma]", "*", " ", "s\[Chi]", " ", 
    "and", " ", 
    OverscriptBox["\[Zeta]", "_"], " ", 
    SuperscriptBox["\[Gamma]", "\[Mu]"], " ", "s\[Chi]"}]}], " ", 
  "*)"}]], "Input",ExpressionUUID->"e3bf0a98-795d-4a0a-bd78-c00c8d41ef57"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "transformation", " ", "of", " ", "gravitino", " ", "field", " ", 
   "equation"}], " ", "*)"}]], "Input",ExpressionUUID->"49a8ad24-d250-4110-\
a2eb-d50dc3743c6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn", "=", 
   RowBox[{"Expand", "@", 
    RowBox[{"ChangeEpsilon", "[", 
     RowBox[{
      RowBox[{"ChangeGammaMatrices", "[", 
       RowBox[{
        RowBox[{"BRST", "[", 
         RowBox[{
          RowBox[{"Gammagg", "[", 
           RowBox[{"\[Rho]", ",", "\[Sigma]", ",", 
            RowBox[{"-", "A"}], ",", "B"}], "]"}], 
          RowBox[{
           RowBox[{"Dplus", "[", 
            RowBox[{"-", "\[Rho]"}], "]"}], "@", 
           RowBox[{"psi", "[", 
            RowBox[{
             RowBox[{"-", "\[Sigma]"}], ",", 
             RowBox[{"-", "B"}]}], "]"}]}]}], "]"}], ",", "eta", ",", "gg"}], 
       "]"}], ",", "eta", ",", "gg"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[112]:=",ExpressionUUID->"26bf26fc-f1ea-4d0b-9ff7-db5a637ed534"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"Expand", "@", 
    RowBox[{"SymmetrizeCovDs", "[", 
     RowBox[{"Expand", "@", 
      RowBox[{"ChangeCovD", "[", 
       RowBox[{"sn", ",", "Dplus", ",", "DD"}], "]"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[113]:=",ExpressionUUID->"6307ddb6-ae42-4db7-a6cc-ddeab71fe96b"],

Cell[BoxData["\<\"** MakeRule: Potential problems moving indices on the \
LHS.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"31753b05-25bd-45a3-9093-caae83bcbc5b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn3", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"ChangeCovD", "[", 
       RowBox[{"sn2", ",", "DD", ",", "CD"}], "]"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[114]:=",ExpressionUUID->"4be24411-9c9c-49d0-8837-00a89503b44c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"first", " ", "for", " ", 
    OverscriptBox["\[Zeta]", "_"], " ", "gravitino"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"erg1", "=", 
    RowBox[{"CollectTensors", "@", 
     RowBox[{"JoinGammaMatrices", "@", 
      RowBox[{"Expand", "@", 
       RowBox[{"IrreducibleSpinDecompose", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"barzeta", "[", "A", "]"}], "sn3"}], ",", "zeta"}], 
        "]"}]}]}]}]}], ";"}]}]], "Input",
 CellLabel->
  "In[115]:=",ExpressionUUID->"f948dc2e-4877-48da-8480-928837d58a7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"erg2", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"SpinorFlipSymmetrize", "@", 
      RowBox[{"CollectTensors", "@", 
       RowBox[{"GammaMatricesToDual", "[", "erg1", "]"}]}]}], "/.", 
     "rulegamma5left"}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[525]:=",ExpressionUUID->"1ad9421b-95fa-4871-9119-b3001e17e5c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "@", 
  RowBox[{"GammaMatricesToDual", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"erg2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"zeta3", "[", "__", "]"}], "\[RuleDelayed]", "0"}], "}"}]}], 
     ")"}], ",", "All"}], "]"}]}]], "Input",
 CellLabel->
  "In[528]:=",ExpressionUUID->"a37fbecb-9594-405d-87a9-52792650bccc"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[528]=",ExpressionUUID->"6941be08-1923-4753-a5ee-9ad0cbf299a5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"erg3", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{"erg2", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"zeta2", "[", "_", "]"}], "\[RuleDelayed]", "0"}], ",", 
       RowBox[{
        RowBox[{"zeta3", "[", 
         RowBox[{"mu_", ",", "nu_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Rho]", ",", "\[Sigma]"}], "}"}], ",", 
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", 
           RowBox[{"epsilongg", "[", 
            RowBox[{"mu", ",", "nu", ",", "\[Rho]", ",", "\[Sigma]"}], "]"}], 
           RowBox[{"Starzeta3", "[", 
            RowBox[{
             RowBox[{"-", "\[Rho]"}], ",", 
             RowBox[{"-", "\[Sigma]"}]}], "]"}]}]}], "]"}]}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[535]:=",ExpressionUUID->"4a8e79ff-78f3-47c2-8ba4-e3c665b62799"],

Cell[BoxData[
 RowBox[{
  RowBox[{"erg4", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"SortSpinor", "[", 
     RowBox[{
      RowBox[{"CollectTensors", "@", 
       RowBox[{"JoinGammaMatrices", "@", 
        RowBox[{"CollectTensors", "@", 
         RowBox[{"ChristoffelToTorsion", "@", 
          RowBox[{"CollectTensors", "@", 
           RowBox[{"GradPsiToDPsi", "@", 
            RowBox[{"UseBianchi", "[", "erg3", "]"}]}]}]}]}]}]}], ",", 
      RowBox[{"barDpsi", "\[Rule]", "Dpsi"}]}], "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[543]:=",ExpressionUUID->"e7b438ff-d93c-479d-8412-a6be50f4c1b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"erg5", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"GammaMatricesToDual", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"GradARToFR", "[", 
       RowBox[{"erg4", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"barpsi", "[", 
             RowBox[{"mu_", ",", "A_"}], "]"}], "\[CenterDot]", 
            RowBox[{"psi", "[", 
             RowBox[{"nu_", ",", 
              RowBox[{"-", "B_"}]}], "]"}]}], 
           RowBox[{"Gammagg1", "[", 
            RowBox[{"rho_", ",", 
             RowBox[{"-", "A_"}], ",", "B_"}], "]"}]}], "\[RuleDelayed]", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", "a", "}"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"ee", "[", 
              RowBox[{"rho", ",", 
               RowBox[{"-", "a"}]}], "]"}], 
             RowBox[{"Torsionomega", "[", 
              RowBox[{"mu", ",", "nu", ",", "a"}], "]"}]}]}], "]"}]}], 
         "}"}]}], "]"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[592]:=",ExpressionUUID->"1c9ed9ca-18b2-43bf-9c6a-376bece698f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"erg6", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"GammaMatricesToDual", "@", 
      RowBox[{"CollectTensors", "[", 
       RowBox[{
        RowBox[{"CollectTensors", "@", 
         RowBox[{"JoinGammaMatrices", "@", 
          RowBox[{"CollectTensors", "@", 
           RowBox[{"JoinGammaMatrices", "@", 
            RowBox[{"CollectTensors", "@", 
             RowBox[{"DPsiToDplusPsi", "[", "erg5", "]"}]}]}]}]}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"barpsi", "[", 
             RowBox[{"mu_", ",", "A_"}], "]"}], "\[CenterDot]", 
            RowBox[{"psi", "[", 
             RowBox[{"nu_", ",", 
              RowBox[{"-", "B_"}]}], "]"}]}], 
           RowBox[{"Gammagg1", "[", 
            RowBox[{"rho_", ",", 
             RowBox[{"-", "A_"}], ",", "B_"}], "]"}]}], "\[RuleDelayed]", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", "a", "}"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"ee", "[", 
              RowBox[{"rho", ",", 
               RowBox[{"-", "a"}]}], "]"}], 
             RowBox[{"Torsionomega", "[", 
              RowBox[{"mu", ",", "nu", ",", "a"}], "]"}]}]}], "]"}]}], 
         "}"}]}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"epsilongg", "[", "i__", "]"}], 
        RowBox[{"Starzeta3", "[", 
         RowBox[{"mu_", ",", "nu_"}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"epsilongg", "[", "i", "]"}], 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Rho]", ",", "\[Sigma]"}], "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], " ", 
           RowBox[{"epsilongg", "[", 
            RowBox[{"mu", ",", "nu", ",", "\[Rho]", ",", "\[Sigma]"}], "]"}], 
           RowBox[{"zeta3", "[", 
            RowBox[{
             RowBox[{"-", "\[Rho]"}], ",", 
             RowBox[{"-", "\[Sigma]"}]}], "]"}]}]}], "]"}]}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[593]:=",ExpressionUUID->"891603f4-acc5-4a33-8cb8-936d05d9f9b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"erg7", "=", 
  RowBox[{"CollectTensors", "[", 
   RowBox[{
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"SortSpinor", "[", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{
          RowBox[{"Expand", "@", 
           RowBox[{"SpinorFlipSymmetrize", "[", "erg6", "]"}]}], "/.", 
          "rulegamma5right"}], "]"}], ",", 
        RowBox[{"barDpluspsi", "\[Rule]", "Dpluspsi"}]}], "]"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"epsilongg", "[", "i__", "]"}], 
       RowBox[{"Starzeta3", "[", 
        RowBox[{"mu_", ",", "nu_"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"epsilongg", "[", "i", "]"}], 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Rho]", ",", "\[Sigma]"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"epsilongg", "[", 
           RowBox[{"mu", ",", "nu", ",", "\[Rho]", ",", "\[Sigma]"}], "]"}], 
          RowBox[{"zeta3", "[", 
           RowBox[{
            RowBox[{"-", "\[Rho]"}], ",", 
            RowBox[{"-", "\[Sigma]"}]}], "]"}]}]}], "]"}]}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellLabel->
  "In[594]:=",ExpressionUUID->"1eb07b60-52f3-4f8b-b3c7-2adad2deeb61"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "4"]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SuperscriptBox["F", "-"], 
        StyleBox[GridBox[{
           {"\[Rho]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FR[$CellContext`\[Rho], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Star]", "\[Zeta]"}], 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Rho]", "\[Alpha]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Starzeta3[-$CellContext`\[Rho], -$CellContext`\[Alpha]],
    Editable->False]}], "+", 
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Psi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"\[Rho]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barpsi[-$CellContext`\[Rho], $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{
          SuperscriptBox["\[ScriptCapitalD]", "+"], "\[Psi]"}], 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {"\[Alpha]", "\[Beta]", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Dpluspsi[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Rho]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Rho], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Zeta]", 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`zeta3[$CellContext`\[Alpha], $CellContext`\[Beta]],
    Editable->False]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Psi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"\[Beta]", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barpsi[$CellContext`\[Beta], $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{
          SuperscriptBox["\[ScriptCapitalD]", "+"], "\[Psi]"}], 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {"\[Alpha]", "\[Beta]", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Dpluspsi[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Rho]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Rho], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Zeta]", 
        StyleBox[GridBox[{
           {" ", "\[Alpha]"},
           {"\[Rho]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`zeta3[-$CellContext`\[Rho], $CellContext`\[Alpha]],
    Editable->False]}], "+", 
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Psi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"\[Gamma]", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barpsi[$CellContext`\[Gamma], $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{
          SuperscriptBox["\[ScriptCapitalD]", "+"], "\[Psi]"}], 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {"\[Beta]", "\[Gamma]", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Dpluspsi[-$CellContext`\[Beta], -$CellContext`\[Gamma], \
-$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "\[Beta]", " ", "B"},
           {"\[Rho]", "\[Alpha]", " ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg3[-$CellContext`\[Rho], -$CellContext`\[Alpha], \
$CellContext`\[Beta], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Zeta]", 
        StyleBox[GridBox[{
           {"\[Rho]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`zeta3[$CellContext`\[Rho], $CellContext`\[Alpha]],
    Editable->False]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Psi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"\[Beta]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barpsi[-$CellContext`\[Beta], $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{
          SuperscriptBox["\[ScriptCapitalD]", "+"], "\[Psi]"}], 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {"\[Alpha]", "\[Gamma]", "B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Dpluspsi[-$CellContext`\[Alpha], -$CellContext`\[Gamma], \
-$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "\[Beta]", "\[Gamma]", " ", "B"},
           {"\[Rho]", " ", " ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg3[-$CellContext`\[Rho], $CellContext`\[Beta], \
$CellContext`\[Gamma], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Zeta]", 
        StyleBox[GridBox[{
           {"\[Rho]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`zeta3[$CellContext`\[Rho], $CellContext`\[Alpha]],
    Editable->False]}]}]], "Output",
 CellLabel->
  "Out[594]=",ExpressionUUID->"d08d3e22-4592-4349-a2d3-8e7ff78cf6d6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"then", " ", "for", " ", 
    OverscriptBox["\[Zeta]", "_"], " ", 
    SubscriptBox["\[Gamma]", "*"], " ", "gravitino"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"erg1", "=", 
    RowBox[{"CollectTensors", "@", 
     RowBox[{"JoinGammaMatrices", "@", 
      RowBox[{"CollectTensors", "@", 
       RowBox[{"JoinGammaMatrices", "@", 
        RowBox[{"Expand", "@", 
         RowBox[{"IrreducibleSpinDecompose", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"barzeta", "[", "K", "]"}], 
            RowBox[{"GammaggStar", "[", 
             RowBox[{
              RowBox[{"-", "K"}], ",", "A"}], "]"}], "sn3"}], ",", "zeta"}], 
          "]"}]}]}]}]}]}]}], ";"}]}]], "Input",ExpressionUUID->"67829f80-6db8-\
483d-a318-eb993c829fe7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"erg2", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"SpinorFlipSymmetrize", "@", 
      RowBox[{"CollectTensors", "@", 
       RowBox[{"GammaMatricesToDual", "[", "erg1", "]"}]}]}], "/.", 
     "rulegamma5left"}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[604]:=",ExpressionUUID->"d82d5a40-665c-4a7e-a36e-27416db24e02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "@", 
  RowBox[{"GammaMatricesToDual", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"erg2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"zeta3", "[", "__", "]"}], "\[RuleDelayed]", "0"}], "}"}]}], 
     ")"}], ",", "All"}], "]"}]}]], "Input",
 CellLabel->
  "In[606]:=",ExpressionUUID->"aca32a28-7668-479e-8853-d93e65fd3a90"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[606]=",ExpressionUUID->"b7a7b447-6ff0-4779-96b3-e97cef39e9ae"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"erg3", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{"erg2", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"zeta2", "[", "_", "]"}], "\[RuleDelayed]", "0"}], ",", 
       RowBox[{
        RowBox[{"zeta3", "[", 
         RowBox[{"mu_", ",", "nu_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Rho]", ",", "\[Sigma]"}], "}"}], ",", 
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", 
           RowBox[{"epsilongg", "[", 
            RowBox[{"mu", ",", "nu", ",", "\[Rho]", ",", "\[Sigma]"}], "]"}], 
           RowBox[{"Starzeta3", "[", 
            RowBox[{
             RowBox[{"-", "\[Rho]"}], ",", 
             RowBox[{"-", "\[Sigma]"}]}], "]"}]}]}], "]"}]}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[607]:=",ExpressionUUID->"87b31a0b-027f-4913-a750-f92d16486c17"],

Cell[BoxData[
 RowBox[{
  RowBox[{"erg4", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"SortSpinor", "[", 
     RowBox[{
      RowBox[{"CollectTensors", "@", 
       RowBox[{"JoinGammaMatrices", "@", 
        RowBox[{"CollectTensors", "@", 
         RowBox[{"ChristoffelToTorsion", "@", 
          RowBox[{"CollectTensors", "@", 
           RowBox[{"GradPsiToDPsi", "@", 
            RowBox[{"UseBianchi", "[", "erg3", "]"}]}]}]}]}]}]}], ",", 
      RowBox[{"barDpsi", "\[Rule]", "Dpsi"}]}], "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[608]:=",ExpressionUUID->"7fa8eeaa-5c15-40ac-8948-bf3eb0f80948"],

Cell[BoxData[
 RowBox[{
  RowBox[{"erg5", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"GammaMatricesToDual", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"GradARToFR", "[", 
       RowBox[{"erg4", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"barpsi", "[", 
             RowBox[{"mu_", ",", "A_"}], "]"}], "\[CenterDot]", 
            RowBox[{"psi", "[", 
             RowBox[{"nu_", ",", 
              RowBox[{"-", "B_"}]}], "]"}]}], 
           RowBox[{"Gammagg1", "[", 
            RowBox[{"rho_", ",", 
             RowBox[{"-", "A_"}], ",", "B_"}], "]"}]}], "\[RuleDelayed]", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", "a", "}"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"ee", "[", 
              RowBox[{"rho", ",", 
               RowBox[{"-", "a"}]}], "]"}], 
             RowBox[{"Torsionomega", "[", 
              RowBox[{"mu", ",", "nu", ",", "a"}], "]"}]}]}], "]"}]}], 
         "}"}]}], "]"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[609]:=",ExpressionUUID->"7d29aaad-c3a1-4c90-964e-e8cee7f7c7e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"erg6", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"GammaMatricesToDual", "@", 
      RowBox[{"CollectTensors", "[", 
       RowBox[{
        RowBox[{"CollectTensors", "@", 
         RowBox[{"JoinGammaMatrices", "@", 
          RowBox[{"CollectTensors", "@", 
           RowBox[{"JoinGammaMatrices", "@", 
            RowBox[{"CollectTensors", "@", 
             RowBox[{"DPsiToDplusPsi", "[", "erg5", "]"}]}]}]}]}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"barpsi", "[", 
             RowBox[{"mu_", ",", "A_"}], "]"}], "\[CenterDot]", 
            RowBox[{"psi", "[", 
             RowBox[{"nu_", ",", 
              RowBox[{"-", "B_"}]}], "]"}]}], 
           RowBox[{"Gammagg1", "[", 
            RowBox[{"rho_", ",", 
             RowBox[{"-", "A_"}], ",", "B_"}], "]"}]}], "\[RuleDelayed]", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", "a", "}"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"ee", "[", 
              RowBox[{"rho", ",", 
               RowBox[{"-", "a"}]}], "]"}], 
             RowBox[{"Torsionomega", "[", 
              RowBox[{"mu", ",", "nu", ",", "a"}], "]"}]}]}], "]"}]}], 
         "}"}]}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"epsilongg", "[", "i__", "]"}], 
        RowBox[{"Starzeta3", "[", 
         RowBox[{"mu_", ",", "nu_"}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"epsilongg", "[", "i", "]"}], 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Rho]", ",", "\[Sigma]"}], "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], " ", 
           RowBox[{"epsilongg", "[", 
            RowBox[{"mu", ",", "nu", ",", "\[Rho]", ",", "\[Sigma]"}], "]"}], 
           RowBox[{"zeta3", "[", 
            RowBox[{
             RowBox[{"-", "\[Rho]"}], ",", 
             RowBox[{"-", "\[Sigma]"}]}], "]"}]}]}], "]"}]}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[610]:=",ExpressionUUID->"9d7bbb06-cfdb-4042-bb95-dd53e2e485fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"erg7", "=", 
  RowBox[{"CollectTensors", "[", 
   RowBox[{
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"SortSpinor", "[", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{
          RowBox[{"Expand", "@", 
           RowBox[{"SpinorFlipSymmetrize", "[", "erg6", "]"}]}], "/.", 
          "rulegamma5right"}], "]"}], ",", 
        RowBox[{"barDpluspsi", "\[Rule]", "Dpluspsi"}]}], "]"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"epsilongg", "[", "i__", "]"}], 
        RowBox[{"Starzeta3", "[", 
         RowBox[{"mu_", ",", "nu_"}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"epsilongg", "[", "i", "]"}], 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Rho]", ",", "\[Sigma]"}], "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], " ", 
           RowBox[{"epsilongg", "[", 
            RowBox[{"mu", ",", "nu", ",", "\[Rho]", ",", "\[Sigma]"}], "]"}], 
           RowBox[{"zeta3", "[", 
            RowBox[{
             RowBox[{"-", "\[Rho]"}], ",", 
             RowBox[{"-", "\[Sigma]"}]}], "]"}]}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"epsilongg", "[", "i__", "]"}], 
        RowBox[{"zeta3", "[", 
         RowBox[{"mu_", ",", "nu_"}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"epsilongg", "[", "i", "]"}], 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Rho]", ",", "\[Sigma]"}], "}"}], ",", 
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", 
           RowBox[{"epsilongg", "[", 
            RowBox[{"mu", ",", "nu", ",", "\[Rho]", ",", "\[Sigma]"}], "]"}], 
           RowBox[{"Starzeta3", "[", 
            RowBox[{
             RowBox[{"-", "\[Rho]"}], ",", 
             RowBox[{"-", "\[Sigma]"}]}], "]"}]}]}], "]"}]}]}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellLabel->
  "In[613]:=",ExpressionUUID->"d7ea0977-e3fe-4e9b-942f-5fcc518f74df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Psi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"\[Rho]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barpsi[-$CellContext`\[Rho], $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{
          SuperscriptBox["\[ScriptCapitalD]", "+"], "\[Psi]"}], 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {"\[Alpha]", "\[Beta]", "K"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Dpluspsi[-$CellContext`\[Alpha], -$CellContext`\[Beta], -K],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Rho]", " ", "K"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Rho], -$CellContext`A, K],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Star]", "\[Zeta]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Starzeta3[$CellContext`\[Alpha], $CellContext`\[Beta]],
    Editable->False]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Psi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"\[Beta]", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barpsi[$CellContext`\[Beta], $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{
          SuperscriptBox["\[ScriptCapitalD]", "+"], "\[Psi]"}], 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {"\[Alpha]", "\[Beta]", "K"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Dpluspsi[-$CellContext`\[Alpha], -$CellContext`\[Beta], -K],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Rho]", " ", "K"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Rho], -$CellContext`A, K],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Star]", "\[Zeta]"}], 
        StyleBox[GridBox[{
           {" ", "\[Alpha]"},
           {"\[Rho]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Starzeta3[-$CellContext`\[Rho], $CellContext`\[Alpha]],
    Editable->False]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Psi]\"\>", "_"], 
         StyleBox[GridBox[{
            {"\[Gamma]", "A"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barpsi[$CellContext`\[Gamma], $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{
          SuperscriptBox["\[ScriptCapitalD]", "+"], "\[Psi]"}], 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {"\[Beta]", "\[Gamma]", "K"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Dpluspsi[-$CellContext`\[Beta], -$CellContext`\[Gamma], -K],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "\[Beta]", " ", "K"},
           {"\[Rho]", "\[Alpha]", " ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg3[-$CellContext`\[Rho], -$CellContext`\[Alpha], \
$CellContext`\[Beta], -$CellContext`A, K],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Star]", "\[Zeta]"}], 
        StyleBox[GridBox[{
           {"\[Rho]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Starzeta3[$CellContext`\[Rho], $CellContext`\[Alpha]],
    Editable->False]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\<\"\[Psi]\"\>", "_"], 
         StyleBox[GridBox[{
            {" ", "A"},
            {"\[Beta]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`barpsi[-$CellContext`\[Beta], $CellContext`A],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{
          SuperscriptBox["\[ScriptCapitalD]", "+"], "\[Psi]"}], 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {"\[Alpha]", "\[Gamma]", "K"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Dpluspsi[-$CellContext`\[Alpha], -$CellContext`\[Gamma], -K],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", "\[Beta]", "\[Gamma]", " ", "K"},
           {"\[Rho]", " ", " ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg3[-$CellContext`\[Rho], $CellContext`\[Beta], \
$CellContext`\[Gamma], -$CellContext`A, K],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Star]", "\[Zeta]"}], 
        StyleBox[GridBox[{
           {"\[Rho]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Starzeta3[$CellContext`\[Rho], $CellContext`\[Alpha]],
    Editable->False]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SuperscriptBox["F", "-"], 
        StyleBox[GridBox[{
           {"\[Rho]", "\[Alpha]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FR[$CellContext`\[Rho], $CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Zeta]", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[Rho]", "\[Alpha]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`zeta3[-$CellContext`\[Rho], -$CellContext`\[Alpha]],
    Editable->False]}]}]], "Output",
 CellLabel->
  "Out[613]=",ExpressionUUID->"d5897235-c063-4964-aa50-0af807bba66e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"see", " ", "the", " ", "notes"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"barzetabrstchirule", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"barzeta", "[", "A_", "]"}], 
        RowBox[{"BRSTchi", "[", 
         RowBox[{"-", "A_"}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"mu", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
           RowBox[{"nu", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
           RowBox[{"B", "=", 
            RowBox[{"DummyIn", "@", "SpinM"}]}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"zeta3", "[", 
            RowBox[{"mu", ",", "nu"}], "]"}]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{
               RowBox[{"-", "mu"}], ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Gammagg", "[", 
              RowBox[{
               RowBox[{"-", "nu"}], ",", 
               RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
             RowBox[{"chi", "[", 
              RowBox[{"-", "B"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"FR", "[", 
              RowBox[{
               RowBox[{"-", "mu"}], ",", 
               RowBox[{"-", "nu"}]}], "]"}]}]}], ")"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"barzeta", "[", "A_", "]"}], 
        RowBox[{"GammaggStar", "[", 
         RowBox[{
          RowBox[{"-", "A_"}], ",", "B_"}], "]"}], 
        RowBox[{"BRSTchi", "[", 
         RowBox[{"-", "B_"}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"mu", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
           RowBox[{"nu", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
           RowBox[{"rho", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
           RowBox[{"sigma", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "I"}], "/", "2"}], 
          RowBox[{"epsilongg", "[", 
           RowBox[{"mu", ",", "nu", ",", "rho", ",", "sigma"}], "]"}], 
          RowBox[{"zeta3", "[", 
           RowBox[{
            RowBox[{"-", "mu"}], ",", 
            RowBox[{"-", "nu"}]}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{
               RowBox[{"-", "rho"}], ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Gammagg", "[", 
              RowBox[{
               RowBox[{"-", "sigma"}], ",", 
               RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
             RowBox[{"chi", "[", 
              RowBox[{"-", "B"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"FR", "[", 
              RowBox[{
               RowBox[{"-", "rho"}], ",", 
               RowBox[{"-", "sigma"}]}], "]"}]}]}], ")"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"barzeta", "[", "A_", "]"}], 
        RowBox[{"Gammagg1", "[", 
         RowBox[{"mu_", ",", 
          RowBox[{"-", "A_"}], ",", "B_"}], "]"}], 
        RowBox[{"BRSTchi", "[", 
         RowBox[{"-", "B_"}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"rho", "=", 
           RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"zeta2", "[", "rho", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{
               RowBox[{"-", "rho"}], ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Gammagg", "[", 
              RowBox[{"mu", ",", 
               RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
             RowBox[{"chi", "[", 
              RowBox[{"-", "B"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"barpsi", "[", 
              RowBox[{"mu", ",", "A"}], "]"}], "\[CenterDot]", 
             RowBox[{"Gammagg", "[", 
              RowBox[{
               RowBox[{"-", "rho"}], ",", 
               RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
             RowBox[{"chi", "[", 
              RowBox[{"-", "B"}], "]"}]}], "+", 
            RowBox[{"FR", "[", 
             RowBox[{
              RowBox[{"-", "rho"}], ",", "mu"}], "]"}]}], ")"}]}]}], 
        "]"}]}]}], "}"}]}], ";"}]}]], "Input",
 CellLabel->
  "In[113]:=",ExpressionUUID->"adf4fd51-ad8a-41bc-aebf-e48ab15f527d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "gauge", " ", "anomaly"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"anom", "=", 
   RowBox[{
    RowBox[{"Detee", "[", "]"}], " ", 
    RowBox[{"epsilongg", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"cc", "[", "]"}], 
       RowBox[{"FR", "[", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", 
         RowBox[{"-", "\[Nu]"}]}], "]"}], 
       RowBox[{"FR", "[", 
        RowBox[{
         RowBox[{"-", "\[Rho]"}], ",", 
         RowBox[{"-", "\[Sigma]"}]}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"AR", "[", 
        RowBox[{"-", "\[Mu]"}], "]"}], 
       RowBox[{"FR", "[", 
        RowBox[{
         RowBox[{"-", "\[Nu]"}], ",", 
         RowBox[{"-", "\[Rho]"}]}], "]"}], 
       RowBox[{"lambda", "[", 
        RowBox[{"-", "\[Sigma]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"lambda", "[", 
        RowBox[{"-", "\[Mu]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"I", "/", "2"}], " ", 
         RowBox[{"epsilongg", "[", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], ",", 
           RowBox[{"-", "\[Nu]"}], ",", 
           RowBox[{"-", "\[Rho]"}], ",", 
           RowBox[{"-", "\[Sigma]"}]}], "]"}], 
         RowBox[{
          RowBox[{"barchi", "[", "A", "]"}], "\[CenterDot]", 
          RowBox[{"Gammagg", "[", 
           RowBox[{"\[Alpha]", ",", 
            RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
          RowBox[{"GammaggStar", "[", 
           RowBox[{
            RowBox[{"-", "B"}], ",", "F"}], "]"}], "\[CenterDot]", 
          RowBox[{"chi", "[", 
           RowBox[{"-", "F"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}]], "Input",
 CellLabel->
  "In[114]:=",ExpressionUUID->"cf823718-25cd-46a3-a722-0119db8ce08a"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[
    OverscriptBox["e", 
     StyleBox["~",
      FontColor->RGBColor[0, 0, 0]]],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Detee[],
   Editable->False], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {"\[Epsilon]g", 
       StyleBox[GridBox[{
          {"\[Mu]", "\[Nu]", "\[Rho]", "\[Sigma]"},
          {" ", " ", " ", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Nu], \
$CellContext`\[Rho], $CellContext`\[Sigma]],
   Editable->False], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     InterpretationBox[
      StyleBox["c",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`cc[],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          SuperscriptBox["F", "-"], 
          StyleBox[GridBox[{
             {" ", " "},
             {"\[Mu]", "\[Nu]"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`FR[-$CellContext`\[Mu], -$CellContext`\[Nu]],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          SuperscriptBox["F", "-"], 
          StyleBox[GridBox[{
             {" ", " "},
             {"\[Rho]", "\[Sigma]"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`FR[-$CellContext`\[Rho], -$CellContext`\[Sigma]],
      Editable->False]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\<\"\[Chi]\"\>", "_"], 
           StyleBox[GridBox[{
              {"A"},
              {" "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`barchi[$CellContext`A],
       Editable->False], "\[CenterDot]", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Chi]", 
           StyleBox[GridBox[{
              {" "},
              {"F"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`chi[-$CellContext`F],
       Editable->False]}], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Epsilon]g", 
          StyleBox[GridBox[{
             {" ", " ", " ", " "},
             {"\[Alpha]", "\[Nu]", "\[Rho]", "\[Sigma]"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`epsilongg[-$CellContext`\[Alpha], -$CellContext`\[Nu], \
-$CellContext`\[Rho], -$CellContext`\[Sigma]],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          RowBox[{"\[Gamma]", "[", "g", "]"}], 
          StyleBox[GridBox[{
             {"\[Alpha]", " ", "B"},
             {" ", "A", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Gammagg1[$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          RowBox[{
           SuperscriptBox["\[Gamma]", "*"], "[", "g", "]"}], 
          StyleBox[GridBox[{
             {" ", "F"},
             {"B", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`GammaggStar[-$CellContext`B, $CellContext`F],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          SuperscriptBox["\[Lambda]", "-"], 
          StyleBox[GridBox[{
             {" "},
             {"\[Mu]"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`lambda[-$CellContext`\[Mu]],
      Editable->False]}], "-", 
    RowBox[{"4", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          SuperscriptBox["A", "-"], 
          StyleBox[GridBox[{
             {" "},
             {"\[Mu]"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AR[-$CellContext`\[Mu]],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          SuperscriptBox["F", "-"], 
          StyleBox[GridBox[{
             {" ", " "},
             {"\[Nu]", "\[Rho]"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`FR[-$CellContext`\[Nu], -$CellContext`\[Rho]],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          SuperscriptBox["\[Lambda]", "-"], 
          StyleBox[GridBox[{
             {" "},
             {"\[Sigma]"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`lambda[-$CellContext`\[Sigma]],
      Editable->False]}]}], ")"}]}]], "Output",
 CellLabel->
  "Out[114]=",ExpressionUUID->"f1acf78b-f8fe-452a-bb2d-98e7f77928e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"anom2", "=", 
  RowBox[{"CollectTensors", "@", 
   RowBox[{"JoinGammaMatrices", "[", 
    RowBox[{
     RowBox[{"CollectTensors", "@", 
      RowBox[{"GammaMatricesToDual", "@", 
       RowBox[{"IrreducibleSpinDecompose", "[", 
        RowBox[{"anom", ",", "chi"}], "]"}]}]}], "/.", "rulegamma5left"}], 
    "]"}]}]}]], "Input",
 CellLabel->
  "In[593]:=",ExpressionUUID->"e91c8d8c-29d1-4988-b6d0-3ef87f11bc4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   InterpretationBox[
    StyleBox["c",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cc[],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     OverscriptBox["e", 
      StyleBox["~",
       FontColor->RGBColor[0, 0, 0]]],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Detee[],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"\[Alpha]", "\[Mu]", "\[Nu]", "\[Rho]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[-$CellContext`\[Alpha], -$CellContext`\[Mu], \
-$CellContext`\[Nu], -$CellContext`\[Rho]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SuperscriptBox["F", "-"], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Mu]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FR[$CellContext`\[Alpha], $CellContext`\[Mu]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SuperscriptBox["F", "-"], 
        StyleBox[GridBox[{
           {"\[Nu]", "\[Rho]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FR[$CellContext`\[Nu], $CellContext`\[Rho]],
    Editable->False]}], "-", 
  RowBox[{"4", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SuperscriptBox["A", "-"], 
        StyleBox[GridBox[{
           {"\[Alpha]"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AR[$CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     OverscriptBox["e", 
      StyleBox["~",
       FontColor->RGBColor[0, 0, 0]]],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Detee[],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"\[Alpha]", "\[Mu]", "\[Nu]", "\[Rho]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[-$CellContext`\[Alpha], -$CellContext`\[Mu], \
-$CellContext`\[Nu], -$CellContext`\[Rho]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SuperscriptBox["F", "-"], 
        StyleBox[GridBox[{
           {"\[Nu]", "\[Rho]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FR[$CellContext`\[Nu], $CellContext`\[Rho]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SuperscriptBox["\[Lambda]", "-"], 
        StyleBox[GridBox[{
           {"\[Mu]"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`lambda[$CellContext`\[Mu]],
    Editable->False]}], "+", 
  RowBox[{"3", " ", 
   InterpretationBox[
    StyleBox[
     OverscriptBox["e", 
      StyleBox["~",
       FontColor->RGBColor[0, 0, 0]]],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Detee[],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SuperscriptBox["\[Lambda]", "-"], 
        StyleBox[GridBox[{
           {"\[Alpha]"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`lambda[$CellContext`\[Alpha]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{
         SuperscriptBox["Irr\[DoubleStruckCapitalS]M", 
          RowBox[{"(", "2", ",", 
           StyleBox["4",
            FontWeight->Bold], ")"}]], "[", "\[Chi]", "]"}], 
        StyleBox[GridBox[{
           {" "},
           {"\[Alpha]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`IrrSpinM[$CellContext`chi, 2, "4", {$CellContext`TangentM}, 
     xAct`xPerm`StrongGenSet[{}, 
      xAct`xPerm`GenSet[]]][-$CellContext`\[Alpha]],
    Editable->False]}]}]], "Output",
 CellLabel->
  "Out[593]=",ExpressionUUID->"aa3fd5f2-3938-4003-8394-b02f7a02b7cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"its", " ", "U", 
    RowBox[{"(", "1", ")"}], " ", "transformation", " ", "with", " ", 
    "parameter", " ", "c"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"deltacanom", "=", 
   RowBox[{
    RowBox[{"anom", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"cc", "[", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"chi", "[", "_", "]"}], "\[RuleDelayed]", "0"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"AR", "[", "mu_", "]"}], " ", 
       RowBox[{"lambda", "[", "nu_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"CD", "[", "mu", "]"}], "@", 
        RowBox[{"cc", "[", "]"}]}], "\[CenterDot]", 
       RowBox[{"lambda", "[", "nu", "]"}]}]}], "}"}]}]}]}]], "Input",
 CellLabel->
  "In[116]:=",ExpressionUUID->"e0c4eb62-85bd-47cf-b041-7652a3299577"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], " ", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Mu]"], "c"}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Mu]][
     $CellContext`cc[]],
    Editable->False], "\[CenterDot]", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SuperscriptBox["\[Lambda]", "-"], 
        StyleBox[GridBox[{
           {" "},
           {"\[Sigma]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`lambda[-$CellContext`\[Sigma]],
    Editable->False]}], " ", 
  InterpretationBox[
   StyleBox[
    OverscriptBox["e", 
     StyleBox["~",
      FontColor->RGBColor[0, 0, 0]]],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Detee[],
   Editable->False], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {"\[Epsilon]g", 
       StyleBox[GridBox[{
          {"\[Mu]", "\[Nu]", "\[Rho]", "\[Sigma]"},
          {" ", " ", " ", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`epsilongg[$CellContext`\[Mu], $CellContext`\[Nu], \
$CellContext`\[Rho], $CellContext`\[Sigma]],
   Editable->False], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {
       SuperscriptBox["F", "-"], 
       StyleBox[GridBox[{
          {" ", " "},
          {"\[Nu]", "\[Rho]"}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`FR[-$CellContext`\[Nu], -$CellContext`\[Rho]],
   Editable->False]}]], "Output",
 CellLabel->
  "Out[116]=",ExpressionUUID->"da9fa861-2783-40f8-9b7d-089ba192f301"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"BRST", "[", "anom", "]"}], "+", "deltacanom", "+", 
     RowBox[{"4", 
      RowBox[{
       RowBox[{"PD", "[", 
        RowBox[{"-", "\[Mu]"}], "]"}], "@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Detee", "[", "]"}], " ", 
         RowBox[{"epsilongg", "[", 
          RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]"}], 
          "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"cc", "[", "]"}], "\[CenterDot]", 
            RowBox[{"FR", "[", 
             RowBox[{
              RowBox[{"-", "\[Rho]"}], ",", 
              RowBox[{"-", "\[Sigma]"}]}], "]"}], "\[CenterDot]", 
            RowBox[{"lambda", "[", 
             RowBox[{"-", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"AR", "[", 
             RowBox[{"-", "\[Nu]"}], "]"}], 
            RowBox[{
             RowBox[{"lambda", "[", 
              RowBox[{"-", "\[Rho]"}], "]"}], "\[CenterDot]", 
             RowBox[{"lambda", "[", 
              RowBox[{"-", "\[Sigma]"}], "]"}]}]}]}], ")"}]}], ")"}]}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[133]:=",ExpressionUUID->"4a664fb8-0cbc-4d1a-9c42-e3a47dff781d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"ChristoffelToTorsion", "@", 
     RowBox[{"ChangeGammaMatrices", "[", 
      RowBox[{
       RowBox[{"CollectTensors", "@", 
        RowBox[{"LambdaToChi", "@", 
         RowBox[{"CollectTensors", "@", 
          RowBox[{"ChangeCovD", "[", 
           RowBox[{"sn", ",", "PD", ",", "CD"}], "]"}]}]}]}], ",", "eta", ",",
        "gg"}], "]"}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[134]:=",ExpressionUUID->"ce73eb48-4344-4088-a925-b804543dca02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ccterms", "=", 
  RowBox[{"Select", "[", 
   RowBox[{"sn2", ",", 
    RowBox[{
     RowBox[{"!", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"#", ",", 
        RowBox[{"cc", "[", "]"}]}], "]"}]}], "&"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[135]:=",ExpressionUUID->"d889fa25-f298-4a90-ab44-29629a92882a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
        StyleBox[GridBox[{
           {"A"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barzeta[$CellContext`A],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox["c",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`cc[],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" "},
            {"B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[
     OverscriptBox["e", 
      StyleBox["~",
       FontColor->RGBColor[0, 0, 0]]],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Detee[],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"e", 
        StyleBox[GridBox[{
           {"\[Alpha]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`ee[$CellContext`\[Alpha], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"\[Mu]", "\[Nu]", "\[Rho]", "\[Sigma]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[-$CellContext`\[Mu], -$CellContext`\[Nu], \
-$CellContext`\[Rho], -$CellContext`\[Sigma]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SuperscriptBox["F", "-"], 
        StyleBox[GridBox[{
           {"\[Nu]", "\[Rho]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FR[$CellContext`\[Nu], $CellContext`\[Rho]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Mu], -$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"T", "[", "\[Omega]", "]"}], 
        StyleBox[GridBox[{
           {" ", "\[Sigma]", " "},
           {"\[Alpha]", " ", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Torsionomega[-$CellContext`\[Alpha], $CellContext`\[Sigma], \
-$CellContext`a],
    Editable->False]}], "-", 
  RowBox[{"2", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
        StyleBox[GridBox[{
           {"A"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barzeta[$CellContext`A],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox["c",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`cc[],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" "},
            {"B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[
     OverscriptBox["e", 
      StyleBox["~",
       FontColor->RGBColor[0, 0, 0]]],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Detee[],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"e", 
        StyleBox[GridBox[{
           {"\[Alpha]", "a"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`ee[$CellContext`\[Alpha], $CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"\[Mu]", "\[Nu]", "\[Rho]", "\[Sigma]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[-$CellContext`\[Mu], -$CellContext`\[Nu], \
-$CellContext`\[Rho], -$CellContext`\[Sigma]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SuperscriptBox["F", "-"], 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Nu]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`FR[$CellContext`\[Mu], $CellContext`\[Nu]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {" ", " ", "B"},
           {"\[Alpha]", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[-$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"T", "[", "\[Omega]", "]"}], 
        StyleBox[GridBox[{
           {"\[Rho]", "\[Sigma]", " "},
           {" ", " ", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Torsionomega[$CellContext`\[Rho], $CellContext`\[Sigma], \
-$CellContext`a],
    Editable->False]}], "-", 
  RowBox[{"4", " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\<\"\[Zeta]\"\>", "_"], 
        StyleBox[GridBox[{
           {"A"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`barzeta[$CellContext`A],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox["c",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`cc[],
     Editable->False], "\[CenterDot]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Chi]", 
         StyleBox[GridBox[{
            {" "},
            {"B"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`chi[-$CellContext`B],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[
     OverscriptBox["e", 
      StyleBox["~",
       FontColor->RGBColor[0, 0, 0]]],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Detee[],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]g", 
        StyleBox[GridBox[{
           {" ", " ", " ", " "},
           {"\[Alpha]", "\[Mu]", "\[Nu]", "\[Rho]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilongg[-$CellContext`\[Alpha], -$CellContext`\[Mu], \
-$CellContext`\[Nu], -$CellContext`\[Rho]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "g", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "B"},
           {" ", "A", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammagg1[$CellContext`\[Alpha], -$CellContext`A, \
$CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SuperscriptBox["\[Del]", "\[Rho]"], GridBox[{
        {
         SuperscriptBox["F", "-"], 
         StyleBox[GridBox[{
            {"\[Mu]", "\[Nu]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[$CellContext`\[Rho]][
     $CellContext`FR[$CellContext`\[Mu], $CellContext`\[Nu]]],
    Editable->False]}]}]], "Output",
 CellLabel->
  "Out[135]=",ExpressionUUID->"6b8f7507-5565-4421-9e1b-cce7e6d8ea86"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "[", 
  RowBox[{
   RowBox[{"CollectTensors", "@", 
    RowBox[{"ChristoffelToTorsion", "@", 
     RowBox[{"UseFRBianchi", "[", "ccterms", "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FR", "[", 
      RowBox[{"mu_", ",", "nu_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Rho]", ",", "\[Sigma]"}], "}"}], ",", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"epsilongg", "[", 
         RowBox[{"mu", ",", "nu", ",", "\[Rho]", ",", "\[Sigma]"}], "]"}], 
        RowBox[{"StarFR", "[", 
         RowBox[{
          RowBox[{"-", "\[Rho]"}], ",", 
          RowBox[{"-", "\[Sigma]"}]}], "]"}]}]}], "]"}]}], "}"}]}], 
  "]"}]], "Input",
 CellLabel->
  "In[136]:=",ExpressionUUID->"f9f73413-0c1f-436f-ad79-41e39f690ae9"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[136]=",ExpressionUUID->"b1e03d4a-f75b-4474-9ee4-49f45eb37020"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn3", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"GammaMatricesToDual", "@", 
       RowBox[{"IrreducibleSpinDecompose", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"sn2", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cc", "[", "]"}], "\[Rule]", "0"}], "}"}]}], ")"}], ",", 
         "chi"}], "]"}]}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[137]:=",ExpressionUUID->"22dbc6f0-22f2-4ab5-a061-56a2d805bbdd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn4", "=", 
   RowBox[{"SortSpinor", "[", 
    RowBox[{
     RowBox[{"CollectTensors", "@", 
      RowBox[{"JoinGammaMatrices", "@", "sn3"}]}], ",", 
     RowBox[{"psi", "\[Rule]", "barpsi"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[138]:=",ExpressionUUID->"c62bc0f5-a0bf-4785-b874-21f3b5d7fa8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn5", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"IrreducibleSpinDecompose", "[", 
       RowBox[{"sn4", ",", "zeta"}], "]"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[139]:=",ExpressionUUID->"81f1200c-feeb-40da-a0be-0e3fed5fee23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn6", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"GammaMatricesToDual", "@", 
     RowBox[{"SortSpinor", "[", 
      RowBox[{"sn5", ",", 
       RowBox[{"barBRSTchi", "\[Rule]", "BRSTchi"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[140]:=",ExpressionUUID->"154bf3ee-c57d-4542-9bc6-96d68906117c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn7", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"GammaMatricesToDual", "@", 
     RowBox[{"IrreducibleSpinDecompose", "[", 
      RowBox[{
       RowBox[{"ExpandIrreducibleSpinTensors", "[", 
        RowBox[{"CollectTensors", "@", 
         RowBox[{"TimesToCenterDot", "[", 
          RowBox[{"sn6", "/.", "barzetabrstchirule"}], "]"}]}], "]"}], ",", 
       "chi"}], "]"}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[141]:=",ExpressionUUID->"28fc12b2-a88c-4673-82c3-5f6bc5e44c67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn8", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{"GradARToFR", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"JoinGammaMatrices", "@", 
       RowBox[{"CollectTensors", "@", 
        RowBox[{"JoinGammaMatrices", "@", "sn7"}]}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[142]:=",ExpressionUUID->"b3b6cda4-57b1-489f-88d2-7c327191628e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn9", "=", 
   RowBox[{"GammaMatricesToDual", "@", 
    RowBox[{"CollectTensors", "[", 
     RowBox[{"sn8", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"zeta3", "[", 
         RowBox[{"mu_", ",", "nu_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Rho]", ",", "\[Sigma]"}], "}"}], ",", 
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", 
           RowBox[{"epsilongg", "[", 
            RowBox[{"mu", ",", "nu", ",", "\[Rho]", ",", "\[Sigma]"}], "]"}], 
           RowBox[{"Starzeta3", "[", 
            RowBox[{
             RowBox[{"-", "\[Rho]"}], ",", 
             RowBox[{"-", "\[Sigma]"}]}], "]"}]}]}], "]"}]}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[143]:=",ExpressionUUID->"b6f29e2c-76a7-4c8d-a6db-978ec7031fb9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "[", 
  RowBox[{"sn9", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"FR", "[", 
       RowBox[{"mu_", ",", "nu_"}], "]"}], 
      RowBox[{"FR", "[", 
       RowBox[{"rho_", ",", "sigma_"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Rho]", ",", "\[Sigma]"}], "}"}], ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"epsilongg", "[", 
           RowBox[{"mu", ",", "nu", ",", "\[Rho]", ",", "\[Sigma]"}], "]"}], 
          RowBox[{"StarFR", "[", 
           RowBox[{
            RowBox[{"-", "\[Rho]"}], ",", 
            RowBox[{"-", "\[Sigma]"}]}], "]"}]}]}], "]"}], 
       RowBox[{"FR", "[", 
        RowBox[{"rho", ",", "sigma"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Rho]", ",", "\[Sigma]"}], "}"}], ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"epsilongg", "[", 
           RowBox[{"rho", ",", "sigma", ",", "\[Rho]", ",", "\[Sigma]"}], 
           "]"}], 
          RowBox[{"StarFR", "[", 
           RowBox[{
            RowBox[{"-", "\[Rho]"}], ",", 
            RowBox[{"-", "\[Sigma]"}]}], "]"}]}]}], "]"}], 
       RowBox[{"FR", "[", 
        RowBox[{"mu", ",", "nu"}], "]"}]}]}]}], "}"}]}], "]"}]], "Input",
 CellLabel->
  "In[144]:=",ExpressionUUID->"11a91150-960f-4093-a8a3-a690d647ebdc"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[144]=",ExpressionUUID->"12dc8d74-6739-473b-ba19-1f63fa11cb1f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["9. Deformations", "Subsection",ExpressionUUID->"6470187f-e20c-420e-b405-ab914a086353"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "extract", " ", "torsion", " ", "from", " ", "\[Psi]", " ", "bilinear"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PsiToTorsion", "[", "expr_", "]"}], ":=", 
   RowBox[{"expr", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"HoldPattern", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"barpsi", "[", 
           RowBox[{"i_", ",", "A_"}], "]"}], "\[CenterDot]", "x___", 
          "\[CenterDot]", 
          RowBox[{"psi", "[", 
           RowBox[{"j_", ",", 
            RowBox[{"-", "B_"}]}], "]"}]}], 
         RowBox[{"Gammagg1", "[", 
          RowBox[{"mu_", ",", 
           RowBox[{"-", "A_"}], ",", "B_"}], "]"}]}], "]"}], "\[RuleDelayed]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a", "=", 
           RowBox[{"DummyIn", "@", "FrameM"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"Length", "[", 
            RowBox[{"{", "x", "}"}], "]"}]}], 
          RowBox[{"x", "/", "2"}], 
          RowBox[{"ee", "[", 
           RowBox[{"mu", ",", "a"}], "]"}], 
          RowBox[{"Torsionomega", "[", 
           RowBox[{"i", ",", "j", ",", 
            RowBox[{"-", "a"}]}], "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"HoldPattern", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"barpsi", "[", 
           RowBox[{"i_", ",", "A_"}], "]"}], "\[CenterDot]", "x___", 
          "\[CenterDot]", 
          RowBox[{"psi", "[", 
           RowBox[{"j_", ",", 
            RowBox[{"-", "B_"}]}], "]"}], "\[CenterDot]", "y___"}], " ", 
         RowBox[{"Gammagg1", "[", 
          RowBox[{"mu_", ",", 
           RowBox[{"-", "A_"}], ",", "B_"}], "]"}]}], "]"}], "\[RuleDelayed]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a", "=", 
           RowBox[{"DummyIn", "@", "FrameM"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"Length", "[", 
            RowBox[{"{", "x", "}"}], "]"}]}], 
          RowBox[{"x", "\[CenterDot]", 
           RowBox[{"y", "/", "2"}]}], 
          RowBox[{"ee", "[", 
           RowBox[{"mu", ",", "a"}], "]"}], 
          RowBox[{"Torsionomega", "[", 
           RowBox[{"i", ",", "j", ",", 
            RowBox[{"-", "a"}]}], "]"}]}]}], "]"}]}]}], "}"}]}]}]}]], "Input",
 CellLabel->
  "In[1075]:=",ExpressionUUID->"4d537b7e-6c1b-4118-b555-ecb603225d32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "correction", " ", "to", " ", "the", " ", "BRST", " ", 
    "differential", " ", "and", " ", "the", " ", "U", 
    RowBox[{"(", "1", ")"}], " ", "gauge", " ", "trafos", " ", "with", " ", 
    "parameter", " ", "c"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefOddDifferential", "[", "BRST1", "]"}], "\[IndentingNewLine]", 
   RowBox[{"DefOddDifferential", "[", "DeltaU1c", "]"}]}]}]], "Input",
 CellLabel->
  "In[1076]:=",ExpressionUUID->"43c970b7-9297-4da5-8e2c-cc1308cba234"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "vector", " ", "part", " ", "of", " ", "the", " ", 
    "transformation", " ", "parameter"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"DefEvenTensor", "[", 
   RowBox[{
    RowBox[{"ThetaV", "[", 
     RowBox[{"-", "\[Mu]"}], "]"}], ",", "M", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[CapitalTheta]\>\""}]}], 
   "]"}]}]], "Input",
 CellLabel->
  "In[1180]:=",ExpressionUUID->"a0047c44-c8d7-47a8-8f64-6faf24d8f1e4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ThetaVToChiAF", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ThetaV", "[", "mu_", "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{
       RowBox[{"IrreducibleSpinTensor", "[", 
        RowBox[{"chi", ",", "2", ",", "\"\<4\>\""}], "]"}], "[", "mu", "]"}], 
      "+", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"nu", "=", 
           RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
          RowBox[{"rho", "=", 
           RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
          RowBox[{"sigma", "=", 
           RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"epsilongg", "[", 
          RowBox[{"mu", ",", "nu", ",", "rho", ",", "sigma"}], "]"}], 
         RowBox[{"AR", "[", 
          RowBox[{"-", "nu"}], "]"}], 
         RowBox[{"FR", "[", 
          RowBox[{
           RowBox[{"-", "rho"}], ",", 
           RowBox[{"-", "sigma"}]}], "]"}]}]}], "]"}]}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AFToThetaV", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"AR", "[", "nu_", "]"}], 
      RowBox[{"FR", "[", 
       RowBox[{"rho_", ",", "sigma_"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"alpha", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "6"}], " ", 
         RowBox[{"epsilongg", "[", 
          RowBox[{"nu", ",", "rho", ",", "sigma", ",", "alpha"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ThetaV", "[", 
            RowBox[{"-", "alpha"}], "]"}], "-", 
           RowBox[{
            RowBox[{"IrreducibleSpinTensor", "[", 
             RowBox[{"chi", ",", "2", ",", "\"\<4\>\""}], "]"}], "[", 
            RowBox[{"-", "alpha"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"2", "/", "3"}], " ", 
         RowBox[{"AR", "[", "nu", "]"}], 
         RowBox[{"FR", "[", 
          RowBox[{"rho", ",", "sigma"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "3"}], " ", 
         RowBox[{"AR", "[", "rho", "]"}], 
         RowBox[{"FR", "[", 
          RowBox[{"sigma", ",", "nu"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "3"}], " ", 
         RowBox[{"AR", "[", "sigma", "]"}], 
         RowBox[{"FR", "[", 
          RowBox[{"rho", ",", "nu"}], "]"}]}]}]}], "]"}]}], 
    "}"}]}]}]}], "Input",
 CellLabel->
  "In[1199]:=",ExpressionUUID->"fb4d38a8-acc1-402b-8c20-dba10119e3e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "transformation", " ", "parameter"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Theta", "[", 
    RowBox[{
     RowBox[{"-", "A_"}], ",", "B_"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mu", "=", 
        RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
       RowBox[{"F", "=", 
        RowBox[{"DummyIn", "@", "SpinM"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"IrreducibleSpinTensor", "[", 
         RowBox[{"chi", ",", "2", ",", "\"\<1\>\""}], "]"}], "[", "]"}], 
       RowBox[{"delta", "[", 
        RowBox[{
         RowBox[{"-", "A"}], ",", "B"}], "]"}]}], "+", 
      RowBox[{"I", " ", 
       RowBox[{"GammaggStar", "[", 
        RowBox[{
         RowBox[{"-", "A"}], ",", "B"}], "]"}], 
       RowBox[{
        RowBox[{"IrreducibleSpinTensor", "[", 
         RowBox[{"chi", ",", "2", ",", "\"\<1'\>\""}], "]"}], "[", "]"}]}], 
      "+", 
      RowBox[{"I", " ", 
       RowBox[{"Gammagg", "[", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "A"}], ",", "F"}], "]"}], 
       RowBox[{"GammaggStar", "[", 
        RowBox[{
         RowBox[{"-", "F"}], ",", "B"}], "]"}], 
       RowBox[{"ThetaV", "[", 
        RowBox[{"-", "mu"}], "]"}]}]}]}], "]"}]}]}]], "Input",
 CellLabel->
  "In[1414]:=",ExpressionUUID->"ccb59400-d1b3-4632-9951-9851827f42b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "general", " ", "definitions", " ", "for", " ", "the", " ", "BRST", " ", 
    "differential"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"BRST1", "[", 
         RowBox[{"#", "[", "i___", "]"}], "]"}], ":=", "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "Gammaeta0", ",", "Gammaeta1", ",", "Gammaeta2", ",", "Gammaeta3", ",",
         "Gammaeta4", ",", "GammaetaStar", ",", "GammaggStar", ",", 
        "Gammagg0", ",", "Gammagg1", ",", "Gammagg2", ",", "Gammagg3", ",", 
        "Gammagg4", ",", "GammaggStar", ",", "ee", ",", "Detee", ",", 
        "epsilongg", ",", "epsiloneta", ",", "gg"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST1", "[", 
     RowBox[{
      RowBox[{"Dplus", "[", "mu_", "]"}], "@", "ex_"}], "]"}], ":=", 
    RowBox[{"BRST1", "@", 
     RowBox[{"Expand", "@", 
      RowBox[{"ChangeCovD", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dplus", "[", "mu", "]"}], "@", "ex"}], ",", "Dplus", ",", 
        "DD"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST1", "[", 
     RowBox[{
      RowBox[{"DD", "[", "mu_", "]"}], "@", "ex_"}], "]"}], ":=", 
    RowBox[{"ChangeCovD", "[", 
     RowBox[{
      RowBox[{"BRST1", "@", 
       RowBox[{"Expand", "@", 
        RowBox[{"ChangeCovD", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"DD", "[", "mu", "]"}], "@", "ex"}], ",", "DD", ",", 
          "PD"}], "]"}]}]}], ",", "PD", ",", "DD"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST1", "[", 
     RowBox[{
      RowBox[{"CD", "[", "mu_", "]"}], "@", "ex_"}], "]"}], ":=", 
    RowBox[{"ChangeCovD", "[", 
     RowBox[{
      RowBox[{"BRST1", "@", 
       RowBox[{"Expand", "@", 
        RowBox[{"ChangeCovD", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"CD", "[", "mu", "]"}], "@", "ex"}], ",", "CD", ",", 
          "PD"}], "]"}]}]}], ",", "PD", ",", "CD"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"BRST1", "[", 
         RowBox[{"#", "[", "i___", "]"}], "]"}], ":=", "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"zeta", ",", "barzeta", ",", "zeta2", ",", "zeta3"}], "}"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST1", "[", 
     RowBox[{"RicciScalaromega", "[", "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"mu", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
        RowBox[{"nu", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
        RowBox[{"a", "=", 
         RowBox[{"DummyIn", "@", "FrameM"}]}], ",", 
        RowBox[{"b", "=", 
         RowBox[{"DummyIn", "@", "FrameM"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"ee", "[", 
        RowBox[{"mu", ",", "a"}], "]"}], 
       RowBox[{"ee", "[", 
        RowBox[{"nu", ",", "b"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"DD", "[", 
           RowBox[{"-", "mu"}], "]"}], "@", 
          RowBox[{"BRST1", "[", 
           RowBox[{"omega", "[", 
            RowBox[{
             RowBox[{"-", "nu"}], ",", 
             RowBox[{"-", "a"}], ",", 
             RowBox[{"-", "b"}]}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"DD", "[", 
           RowBox[{"-", "nu"}], "]"}], "@", 
          RowBox[{"BRST1", "[", 
           RowBox[{"omega", "[", 
            RowBox[{
             RowBox[{"-", "mu"}], ",", 
             RowBox[{"-", "a"}], ",", 
             RowBox[{"-", "b"}]}], "]"}], "]"}]}]}], ")"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST1", "[", 
     RowBox[{"ChristoffelCD", "[", 
      RowBox[{"rho_", ",", "mu_", ",", "nu_"}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "=", 
         RowBox[{"DummyIn", "@", "FrameM"}]}], ",", 
        RowBox[{"b", "=", 
         RowBox[{"DummyIn", "@", "FrameM"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"ee", "[", 
        RowBox[{"nu", ",", "b"}], "]"}], 
       RowBox[{"ee", "[", 
        RowBox[{"rho", ",", "a"}], "]"}], 
       RowBox[{"BRST1", "[", 
        RowBox[{"omega", "[", 
         RowBox[{"mu", ",", 
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "b"}]}], "]"}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST1", "[", 
     RowBox[{"Torsionomega", "[", 
      RowBox[{"mu_", ",", "nu_", ",", "a_"}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"B", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{
         RowBox[{"barpsi", "[", 
          RowBox[{"mu", ",", "A"}], "]"}], "\[CenterDot]", 
         RowBox[{"Gammaeta", "[", 
          RowBox[{"a", ",", 
           RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
         RowBox[{"BRST1", "[", 
          RowBox[{"psi", "[", 
           RowBox[{"nu", ",", 
            RowBox[{"-", "B"}]}], "]"}], "]"}]}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{"barpsi", "[", 
          RowBox[{"nu", ",", "A"}], "]"}], "\[CenterDot]", 
         RowBox[{"Gammaeta", "[", 
          RowBox[{"a", ",", 
           RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
         RowBox[{"BRST1", "[", 
          RowBox[{"psi", "[", 
           RowBox[{"mu", ",", 
            RowBox[{"-", "B"}]}], "]"}], "]"}]}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST1", "[", 
     RowBox[{"lambda", "[", "mu_", "]"}], "]"}], ":=", 
    RowBox[{"BRST1", "@", 
     RowBox[{"LambdaToChi", "[", 
      RowBox[{"lambda", "[", "mu", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST1", "[", 
     RowBox[{"chi", "[", 
      RowBox[{"-", "A_"}], "]"}], "]"}], ":=", 
    RowBox[{"BRST1", "@", 
     RowBox[{"ChiToDPsi", "[", 
      RowBox[{"chi", "[", 
       RowBox[{"-", "A"}], "]"}], "]"}]}]}]}]}]], "Input",
 CellLabel->
  "In[1203]:=",ExpressionUUID->"577c7d7f-87ff-4af9-8236-835a7b7bec5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "special", " ", "definitions", " ", "for", " ", "the", " ", "BRST", " ", 
    "differential"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BRST1", "[", 
     RowBox[{"BB", "[", 
      RowBox[{"mu_", ",", "nu_"}], "]"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"cc", "[", "]"}], 
      RowBox[{"FR", "[", 
       RowBox[{"mu", ",", "nu"}], "]"}]}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"AR", "[", "mu", "]"}], 
        RowBox[{"lambda", "[", "nu", "]"}]}], "-", 
       RowBox[{
        RowBox[{"AR", "[", "nu", "]"}], 
        RowBox[{"lambda", "[", "mu", "]"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST1", "[", 
     RowBox[{"barpsi", "[", 
      RowBox[{"mu_", ",", "A_"}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"B", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"F", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "4"}], " ", 
       RowBox[{
        RowBox[{"barzeta", "[", "B", "]"}], "\[CenterDot]", 
        RowBox[{"Theta", "[", 
         RowBox[{
          RowBox[{"-", "B"}], ",", "F"}], "]"}], "\[CenterDot]", 
        RowBox[{"Gammagg", "[", 
         RowBox[{"mu", ",", 
          RowBox[{"-", "F"}], ",", "A"}], "]"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST1", "[", 
     RowBox[{"psi", "[", 
      RowBox[{"mu_", ",", 
       RowBox[{"-", "A_"}]}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"B", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"F", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}], " ", 
       RowBox[{
        RowBox[{"Gammagg", "[", 
         RowBox[{"mu", ",", 
          RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
        RowBox[{"Theta", "[", 
         RowBox[{
          RowBox[{"-", "B"}], ",", "F"}], "]"}], "\[CenterDot]", 
        RowBox[{"zeta", "[", 
         RowBox[{"-", "F"}], "]"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST1", "[", 
     RowBox[{"omega", "[", 
      RowBox[{"mu_", ",", "a_", ",", "b_"}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"B", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"F", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"rho", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"barzeta", "[", "A", "]"}], "\[CenterDot]", 
          RowBox[{"Theta", "[", 
           RowBox[{
            RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
          RowBox[{"Gammaeta", "[", 
           RowBox[{"a", ",", "b", ",", 
            RowBox[{"-", "B"}], ",", "F"}], "]"}], "\[CenterDot]", 
          RowBox[{"psi", "[", 
           RowBox[{"mu", ",", 
            RowBox[{"-", "F"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ee", "[", 
              RowBox[{"mu", ",", "a"}], "]"}], 
             RowBox[{"ee", "[", 
              RowBox[{"rho", ",", "b"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ee", "[", 
              RowBox[{"mu", ",", "b"}], "]"}], 
             RowBox[{"ee", "[", 
              RowBox[{"rho", ",", "a"}], "]"}]}]}], ")"}], 
          RowBox[{
           RowBox[{"barzeta", "[", "A", "]"}], "\[CenterDot]", 
           RowBox[{"Theta", "[", 
            RowBox[{
             RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
           RowBox[{"psi", "[", 
            RowBox[{
             RowBox[{"-", "rho"}], ",", 
             RowBox[{"-", "B"}]}], "]"}]}]}]}], ")"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST1", "[", 
     RowBox[{"AR", "[", "mu_", "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "=", 
         RowBox[{"DummyIn", "@", "FrameM"}]}], ",", 
        RowBox[{"A", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"B", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"F", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], 
        RowBox[{"ee", "[", 
         RowBox[{"mu", ",", "a"}], "]"}], " ", 
        RowBox[{"BRST1", "[", 
         RowBox[{"HH", "[", 
          RowBox[{"-", "a"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"3", "/", "2"}], " ", "I", " ", 
        RowBox[{
         RowBox[{"barzeta", "[", "A", "]"}], "\[CenterDot]", 
         RowBox[{"Theta", "[", 
          RowBox[{
           RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
         RowBox[{"GammaggStar", "[", 
          RowBox[{
           RowBox[{"-", "B"}], ",", "F"}], "]"}], "\[CenterDot]", 
         RowBox[{"psi", "[", 
          RowBox[{"mu", ",", 
           RowBox[{"-", "F"}]}], "]"}]}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST1", "[", 
     RowBox[{"HH", "[", "a_", "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"mu", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
        RowBox[{"nu", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
        RowBox[{"rho", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
        RowBox[{"sigma", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
        RowBox[{"A", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"B", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"F", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
        RowBox[{"G", "=", 
         RowBox[{"DummyIn", "@", "SpinM"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"ee", "[", 
         RowBox[{
          RowBox[{"-", "mu"}], ",", "a"}], "]"}], 
        RowBox[{"epsilongg", "[", 
         RowBox[{"mu", ",", "nu", ",", "rho", ",", "sigma"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"FR", "[", 
            RowBox[{
             RowBox[{"-", "rho"}], ",", 
             RowBox[{"-", "sigma"}]}], "]"}], 
           RowBox[{
            RowBox[{"CD", "[", 
             RowBox[{"-", "nu"}], "]"}], "@", 
            RowBox[{"cc", "[", "]"}]}]}], "-", 
          RowBox[{"2", 
           RowBox[{
            RowBox[{"PD", "[", 
             RowBox[{"-", "nu"}], "]"}], "@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"AR", "[", 
               RowBox[{"-", "rho"}], "]"}], 
              RowBox[{"lambda", "[", 
               RowBox[{"-", "sigma"}], "]"}]}], ")"}]}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"I", "/", "2"}], 
        RowBox[{"ee", "[", 
         RowBox[{
          RowBox[{"-", "mu"}], ",", "a"}], "]"}], " ", 
        RowBox[{
         RowBox[{"barzeta", "[", "A", "]"}], "\[CenterDot]", 
         RowBox[{"Theta", "[", 
          RowBox[{
           RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
         RowBox[{"GammaggStar", "[", 
          RowBox[{
           RowBox[{"-", "B"}], ",", "F"}], "]"}], "\[CenterDot]", 
         RowBox[{"Gammagg", "[", 
          RowBox[{"mu", ",", "nu", ",", 
           RowBox[{"-", "F"}], ",", "G"}], "]"}], "\[CenterDot]", 
         RowBox[{"psi", "[", 
          RowBox[{
           RowBox[{"-", "nu"}], ",", 
           RowBox[{"-", "G"}]}], "]"}]}]}]}]}], "]"}]}]}]}]], "Input",
 CellLabel->
  "In[1415]:=",ExpressionUUID->"a8e2cad2-6162-42f6-9cdf-fc958ccbd2ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "check", " ", "the", " ", "transformations", " ", "of", " ", "\[Omega]", 
    " ", "and", " ", "H"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn", "=", 
    RowBox[{"ChangeGammaMatrices", "[", 
     RowBox[{
      RowBox[{"CollectTensors", "[", 
       RowBox[{
        RowBox[{"BRST1", "@", 
         RowBox[{"ContortionToTorsion", "[", 
          RowBox[{
           RowBox[{"SpinConnectionToFrame", "[", 
            RowBox[{
             RowBox[{"omega", "[", 
              RowBox[{
               RowBox[{"-", "\[Mu]"}], ",", "a", ",", "b"}], "]"}], ",", 
             "omega"}], "]"}], ",", "omega"}], "]"}]}], "-", 
        RowBox[{"BRST1", "@", 
         RowBox[{"omega", "[", 
          RowBox[{
           RowBox[{"-", "\[Mu]"}], ",", "a", ",", "b"}], "]"}]}]}], "]"}], 
      ",", "eta", ",", "gg"}], "]"}]}], ";"}]}]], "Input",
 CellLabel->
  "In[1421]:=",ExpressionUUID->"90d22949-5893-491c-b8d6-cde18169c564"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"TimesToCenterDot", "@", 
       RowBox[{"JoinGammaMatrices", "[", "sn", "]"}]}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[1422]:=",ExpressionUUID->"98dbac7c-2e8e-4a9d-b6a8-9ae5d2ee0e75"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "[", 
  RowBox[{"GammaMatricesToDual", "@", 
   RowBox[{"SortSpinor", "[", 
    RowBox[{"sn2", ",", 
     RowBox[{"zeta", "\[Rule]", "barzeta"}]}], "]"}]}], "]"}]], "Input",
 CellLabel->
  "In[1423]:=",ExpressionUUID->"7af606fb-754a-4cd0-af94-a247674fe50e"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[1423]=",ExpressionUUID->"564a5cb4-1c65-4d36-b591-8aa2eeb6938e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"ChangeCovD", "[", 
     RowBox[{
      RowBox[{"GammaMatricesToDual", "@", 
       RowBox[{"ChangeGammaMatrices", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"BRST1", "@", 
           RowBox[{"HToB", "[", 
            RowBox[{"HH", "[", "a", "]"}], "]"}]}], "-", 
          RowBox[{"BRST1", "@", 
           RowBox[{"HH", "[", "a", "]"}]}]}], ",", "eta", ",", "gg"}], 
        "]"}]}], ",", "PD", ",", "CD"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1424]:=",ExpressionUUID->"1c00eda4-5dd5-4281-a14e-f29d204a284c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"SortSpinor", "[", 
      RowBox[{
       RowBox[{"CollectTensors", "@", 
        RowBox[{"GradARToFR", "@", 
         RowBox[{"ChristoffelToTorsion", "[", "sn", "]"}]}]}], ",", 
       RowBox[{"zeta", "\[Rule]", "barzeta"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1425]:=",ExpressionUUID->"52dc362f-b2d5-415c-983f-22e10c329b7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn3", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"TimesToCenterDot", "@", 
     RowBox[{"JoinGammaMatrices", "@", 
      RowBox[{"PsiToTorsion", "@", 
       RowBox[{"UseFRBianchi", "[", "sn2", "]"}]}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1426]:=",ExpressionUUID->"5089f30c-48a6-4938-94b1-ea490661f9d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn4", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{"sn3", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"mu", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
           RowBox[{"nu", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"epsilongg", "[", 
           RowBox[{"a", ",", "b", ",", "mu", ",", "nu"}], "]"}], 
          RowBox[{"StarFR", "[", 
           RowBox[{
            RowBox[{"-", "mu"}], ",", 
            RowBox[{"-", "nu"}]}], "]"}]}]}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[1427]:=",ExpressionUUID->"ffccbe5a-c292-4c27-8388-4cb621b30297"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "[", 
  RowBox[{
   RowBox[{"GammaMatricesToDual", "[", "sn4", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"StarFR", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mu", "=", 
          RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
         RowBox[{"nu", "=", 
          RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], " ", 
        RowBox[{"epsilongg", "[", 
         RowBox[{"a", ",", "b", ",", "mu", ",", "nu"}], "]"}], 
        RowBox[{"FR", "[", 
         RowBox[{
          RowBox[{"-", "mu"}], ",", 
          RowBox[{"-", "nu"}]}], "]"}]}]}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellLabel->
  "In[1428]:=",ExpressionUUID->"f192db34-8fed-4eac-868c-1eab6d158381"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[1428]=",ExpressionUUID->"da9bd3da-65a0-4484-8876-b30430367345"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"general", " ", "definitions", " ", "for", " ", "the", " ", "U", 
    RowBox[{"(", "1", ")"}], " ", "gauge", " ", "trafo"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"DeltaU1c", "[", 
         RowBox[{"#", "[", "i___", "]"}], "]"}], ":=", "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "Gammaeta0", ",", "Gammaeta1", ",", "Gammaeta2", ",", "Gammaeta3", ",",
         "Gammaeta4", ",", "GammaetaStar", ",", "GammaggStar", ",", 
        "Gammagg0", ",", "Gammagg1", ",", "Gammagg2", ",", "Gammagg3", ",", 
        "Gammagg4", ",", "GammaggStar", ",", "ee", ",", "Detee", ",", 
        "epsilongg", ",", "epsiloneta", ",", "gg"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaU1c", "[", 
     RowBox[{
      RowBox[{"Dplus", "[", "mu_", "]"}], "@", "ex_"}], "]"}], ":=", 
    RowBox[{"DeltaU1c", "@", 
     RowBox[{"Expand", "@", 
      RowBox[{"ChangeCovD", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Dplus", "[", "mu", "]"}], "@", "ex"}], ",", "Dplus", ",", 
        "DD"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaU1c", "[", 
     RowBox[{
      RowBox[{"DD", "[", "mu_", "]"}], "@", "ex_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"DD", "[", "mu", "]"}], "@", 
     RowBox[{"DeltaU1c", "@", "ex"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaU1c", "[", 
     RowBox[{
      RowBox[{"CD", "[", "mu_", "]"}], "@", "ex_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"CD", "[", "mu", "]"}], "@", 
     RowBox[{"DeltaU1c", "@", "ex"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"DeltaU1c", "[", 
         RowBox[{"#", "[", "i___", "]"}], "]"}], ":=", "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "zeta2", ",", "zeta3", ",", "HH", ",", "BB", ",", "lambda", ",", 
        "RicciScalaromega", ",", "omega", ",", "Torsionomega", ",", 
        "ChristoffelCD"}], "}"}]}], "]"}], ";"}]}]}]], "Input",
 CellLabel->
  "In[1227]:=",ExpressionUUID->"5bc4542e-8d1f-4467-b0a8-d12b7ce91b0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"special", " ", "definitions", " ", "for", " ", "the", " ", "U", 
    RowBox[{"(", "1", ")"}], " ", "gauge", " ", "trafo"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DeltaU1c", "[", 
     RowBox[{"zeta", "[", 
      RowBox[{"-", "A_"}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"B", "=", 
        RowBox[{"DummyIn", "@", "SpinM"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], "/", "2"}], " ", 
       RowBox[{"cc", "[", "]"}], 
       RowBox[{"GammaggStar", "[", 
        RowBox[{
         RowBox[{"-", "A"}], ",", "B"}], "]"}], 
       RowBox[{"zeta", "[", 
        RowBox[{"-", "B"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaU1c", "[", 
     RowBox[{"barzeta", "[", "A_", "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"B", "=", 
        RowBox[{"DummyIn", "@", "SpinM"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], "/", "2"}], " ", 
       RowBox[{"cc", "[", "]"}], 
       RowBox[{"barzeta", "[", "B", "]"}], 
       RowBox[{"GammaggStar", "[", 
        RowBox[{
         RowBox[{"-", "B"}], ",", "A"}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaU1c", "[", 
     RowBox[{"psi", "[", 
      RowBox[{"mu_", ",", 
       RowBox[{"-", "A_"}]}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"B", "=", 
        RowBox[{"DummyIn", "@", "SpinM"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], "/", "2"}], " ", 
       RowBox[{
        RowBox[{"cc", "[", "]"}], "\[CenterDot]", 
        RowBox[{"GammaggStar", "[", 
         RowBox[{
          RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
        RowBox[{"psi", "[", 
         RowBox[{"mu", ",", 
          RowBox[{"-", "B"}]}], "]"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaU1c", "[", 
     RowBox[{"barpsi", "[", 
      RowBox[{"mu_", ",", "A_"}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"B", "=", 
        RowBox[{"DummyIn", "@", "SpinM"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], "/", "2"}], " ", 
       RowBox[{
        RowBox[{"cc", "[", "]"}], "\[CenterDot]", 
        RowBox[{"barpsi", "[", 
         RowBox[{"mu", ",", "B"}], "]"}], "\[CenterDot]", 
        RowBox[{"GammaggStar", "[", 
         RowBox[{
          RowBox[{"-", "B"}], ",", "A"}], "]"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaU1c", "[", 
     RowBox[{"AR", "[", "mu_", "]"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"CD", "[", "mu", "]"}], "@", 
     RowBox[{"cc", "[", "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaU1c", "[", 
     RowBox[{"FR", "[", 
      RowBox[{"mu_", ",", "nu_"}], "]"}], "]"}], ":=", "0"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaU1c", "[", 
     RowBox[{"cc", "[", "]"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaU1c", "[", 
     RowBox[{"chi", "[", 
      RowBox[{"-", "A_"}], "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"B", "=", 
        RowBox[{"DummyIn", "@", "SpinM"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], "/", "2"}], " ", 
       RowBox[{
        RowBox[{"cc", "[", "]"}], "\[CenterDot]", 
        RowBox[{"GammaggStar", "[", 
         RowBox[{
          RowBox[{"-", "A"}], ",", "B"}], "]"}], "\[CenterDot]", 
        RowBox[{"chi", "[", 
         RowBox[{"-", "B"}], "]"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaU1c", "[", 
     RowBox[{"barchi", "[", "A_", "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"B", "=", 
        RowBox[{"DummyIn", "@", "SpinM"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], "/", "2"}], " ", 
       RowBox[{
        RowBox[{"cc", "[", "]"}], "\[CenterDot]", 
        RowBox[{"barchi", "[", "B", "]"}], "\[CenterDot]", 
        RowBox[{"GammaggStar", "[", 
         RowBox[{
          RowBox[{"-", "B"}], ",", "A"}], "]"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaU1c", "[", 
     RowBox[{
      RowBox[{"IrreducibleSpinTensor", "[", 
       RowBox[{"chi", ",", "2", ",", "\"\<1\>\""}], "]"}], "[", "]"}], "]"}], 
    ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"cc", "[", "]"}]}], "\[CenterDot]", 
     RowBox[{
      RowBox[{"IrreducibleSpinTensor", "[", 
       RowBox[{"chi", ",", "2", ",", "\"\<1'\>\""}], "]"}], "[", "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaU1c", "[", 
     RowBox[{
      RowBox[{"IrreducibleSpinTensor", "[", 
       RowBox[{"chi", ",", "2", ",", "\"\<1'\>\""}], "]"}], "[", "]"}], "]"}],
     ":=", 
    RowBox[{
     RowBox[{"cc", "[", "]"}], "\[CenterDot]", 
     RowBox[{
      RowBox[{"IrreducibleSpinTensor", "[", 
       RowBox[{"chi", ",", "2", ",", "\"\<1\>\""}], "]"}], "[", "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaU1c", "[", 
     RowBox[{
      RowBox[{"IrreducibleSpinTensor", "[", 
       RowBox[{"chi", ",", "2", ",", "\"\<4\>\""}], "]"}], "[", "mu_", "]"}], 
     "]"}], ":=", "0"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeltaU1c", "[", 
     RowBox[{"ThetaV", "[", "mu_", "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"nu", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
        RowBox[{"rho", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
        RowBox[{"sigma", "=", 
         RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"epsilongg", "[", 
        RowBox[{"mu", ",", "nu", ",", "rho", ",", "sigma"}], "]"}], 
       RowBox[{"FR", "[", 
        RowBox[{
         RowBox[{"-", "rho"}], ",", 
         RowBox[{"-", "sigma"}]}], "]"}], 
       RowBox[{
        RowBox[{"CD", "[", 
         RowBox[{"-", "nu"}], "]"}], "@", 
        RowBox[{"cc", "[", "]"}]}]}]}], "]"}]}]}]}]], "Input",
 CellLabel->
  "In[1297]:=",ExpressionUUID->"a09c78eb-1362-4d40-b9ac-689dcdcd9178"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "BRST", " ", "transformation", " ", "of", " ", "the", " ", "irreducibles", 
    " ", "and", " ", "the", " ", "vector", " ", "\[CapitalTheta]"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{
      RowBox[{"IrreducibleSpinTensor", "[", 
       RowBox[{"chi", ",", "2", ",", "\"\<1\>\""}], "]"}], "[", "]"}], "]"}], 
    ":=", 
    RowBox[{"BRST", "@", 
     RowBox[{"ExpandIrreducibleSpinTensor", "[", 
      RowBox[{
       RowBox[{"IrreducibleSpinTensor", "[", 
        RowBox[{"chi", ",", "2", ",", "\"\<1\>\""}], "]"}], "[", "]"}], 
      "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{
      RowBox[{"IrreducibleSpinTensor", "[", 
       RowBox[{"chi", ",", "2", ",", "\"\<1'\>\""}], "]"}], "[", "]"}], "]"}],
     ":=", 
    RowBox[{"BRST", "@", 
     RowBox[{"ExpandIrreducibleSpinTensor", "[", 
      RowBox[{
       RowBox[{"IrreducibleSpinTensor", "[", 
        RowBox[{"chi", ",", "2", ",", "\"\<1'\>\""}], "]"}], "[", "]"}], 
      "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{
      RowBox[{"IrreducibleSpinTensor", "[", 
       RowBox[{"chi", ",", "2", ",", "\"\<4\>\""}], "]"}], "[", "i_", "]"}], 
     "]"}], ":=", 
    RowBox[{"BRST", "@", 
     RowBox[{"ExpandIrreducibleSpinTensor", "[", 
      RowBox[{
       RowBox[{"IrreducibleSpinTensor", "[", 
        RowBox[{"chi", ",", "2", ",", "\"\<4\>\""}], "]"}], "[", "i", "]"}], 
      "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRST", "[", 
     RowBox[{"ThetaV", "[", "mu_", "]"}], "]"}], ":=", 
    RowBox[{"BRST", "@", 
     RowBox[{"ThetaVToChiAF", "[", 
      RowBox[{"ThetaV", "[", "mu", "]"}], "]"}]}]}]}]}]], "Input",
 CellLabel->
  "In[1316]:=",ExpressionUUID->"0801a081-3053-4019-8407-4912751ac7c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "derivatives", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CD", "[", "mu_", "]"}], "@", 
     RowBox[{
      RowBox[{"IrreducibleSpinTensor", "[", 
       RowBox[{"chi", ",", "2", ",", "\"\<4\>\""}], "]"}], "[", "nu_", 
      "]"}]}], ":=", 
    RowBox[{
     RowBox[{"CD", "[", "mu", "]"}], "@", 
     RowBox[{"ExpandIrreducibleSpinTensor", "[", 
      RowBox[{
       RowBox[{"IrreducibleSpinTensor", "[", 
        RowBox[{"chi", ",", "2", ",", "\"\<4\>\""}], "]"}], "[", "nu", "]"}], 
      "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CD", "[", "mu_", "]"}], "@", 
     RowBox[{
      RowBox[{"IrreducibleSpinTensor", "[", 
       RowBox[{"chi", ",", "2", ",", "\"\<1\>\""}], "]"}], "[", "]"}]}], ":=", 
    RowBox[{
     RowBox[{"CD", "[", "mu", "]"}], "@", 
     RowBox[{"ExpandIrreducibleSpinTensor", "[", 
      RowBox[{
       RowBox[{"IrreducibleSpinTensor", "[", 
        RowBox[{"chi", ",", "2", ",", "\"\<1\>\""}], "]"}], "[", "]"}], 
      "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CD", "[", "mu_", "]"}], "@", 
     RowBox[{
      RowBox[{"IrreducibleSpinTensor", "[", 
       RowBox[{"chi", ",", "2", ",", "\"\<1'\>\""}], "]"}], "[", "]"}]}], ":=", 
    RowBox[{
     RowBox[{"CD", "[", "mu", "]"}], "@", 
     RowBox[{"ExpandIrreducibleSpinTensor", "[", 
      RowBox[{
       RowBox[{"IrreducibleSpinTensor", "[", 
        RowBox[{"chi", ",", "2", ",", "\"\<1'\>\""}], "]"}], "[", "]"}], 
      "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CD", "[", "mu_", "]"}], "@", 
     RowBox[{"zeta2", "[", "nu_", "]"}]}], ":=", 
    RowBox[{
     RowBox[{"CD", "[", "mu", "]"}], "@", 
     RowBox[{"ExpandGhostBilinear", "[", 
      RowBox[{"zeta2", "[", "nu", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CD", "[", "mu_", "]"}], "@", 
     RowBox[{"zeta3", "[", "nu__", "]"}]}], ":=", 
    RowBox[{
     RowBox[{"CD", "[", "mu", "]"}], "@", 
     RowBox[{"ExpandGhostBilinear", "[", 
      RowBox[{"zeta3", "[", "nu", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CD", "[", "mu_", "]"}], "@", 
     RowBox[{"ThetaV", "[", "nu_", "]"}]}], ":=", 
    RowBox[{
     RowBox[{"CD", "[", "mu", "]"}], "@", 
     RowBox[{"ThetaVToChiAF", "[", 
      RowBox[{"ThetaV", "[", "nu", "]"}], "]"}]}]}]}]}]], "Input",
 CellLabel->
  "In[1379]:=",ExpressionUUID->"0838de4c-bc98-4779-8338-b8ec99cc30ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"sum", " ", "of", " ", "both"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"BRST0", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{"BRST", "[", "expr", "]"}], "+", 
    RowBox[{"DeltaU1c", "[", "expr", "]"}]}]}]}]], "Input",
 CellLabel->
  "In[1252]:=",ExpressionUUID->"cc74006c-9653-4a4c-84a0-2e283365045a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "have", " ", "a", " ", "modified", " ", "Lorentz", " ", 
    "parameter"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"deltaL", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A", "=", 
        RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
       RowBox[{"B", "=", 
        RowBox[{"DummyIn", "@", "SpinM"}]}], ",", 
       RowBox[{"F", "=", 
        RowBox[{"DummyIn", "@", "SpinM"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"barzeta", "[", "A", "]"}], 
      RowBox[{"Gammaeta", "[", 
       RowBox[{"a", ",", "b", ",", 
        RowBox[{"-", "A"}], ",", "B"}], "]"}], 
      RowBox[{"Theta", "[", 
       RowBox[{
        RowBox[{"-", "B"}], ",", "F"}], "]"}], 
      RowBox[{"zeta", "[", 
       RowBox[{"-", "F"}], "]"}]}]}], "]"}]}]}]], "Input",
 CellLabel->
  "In[1429]:=",ExpressionUUID->"3c3fddbf-10d5-4ab6-a88b-bff69ea4aa30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "and", " ", "a", " ", "modified", " ", "gauge", " ", "transformation", " ",
     "parameter"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"deltaalpha", "[", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"mu", "=", 
       RowBox[{"DummyIn", "@", "TangentM"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "/", "2"}], 
      RowBox[{"zeta2", "[", 
       RowBox[{"-", "mu"}], "]"}], 
      RowBox[{"ThetaV", "[", "mu", "]"}]}]}], "]"}]}]}]], "Input",
 CellLabel->
  "In[1430]:=",ExpressionUUID->"759f11c7-3ce2-4ca6-8f0e-fc798d77a8b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"but", " ", "no", " ", "change", " ", "on", " ", "c"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"BRST1", "[", 
    RowBox[{"cc", "[", "]"}], "]"}], ":=", "0"}]}]], "Input",
 CellLabel->
  "In[811]:=",ExpressionUUID->"f88b3f14-75e8-49a0-9dd9-d80489a08f40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"anticommutator", " ", "on", " ", "B"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn", "=", 
    RowBox[{
     RowBox[{"BRST0", "@", 
      RowBox[{"BRST1", "[", 
       RowBox[{"BB", "[", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", 
         RowBox[{"-", "\[Nu]"}]}], "]"}], "]"}]}], "+", 
     RowBox[{"BRST1", "@", 
      RowBox[{"BRST0", "[", 
       RowBox[{"BB", "[", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", 
         RowBox[{"-", "\[Nu]"}]}], "]"}], "]"}]}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PD", "[", 
         RowBox[{"-", "\[Mu]"}], "]"}], "@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"cc", "[", "]"}]}], "\[CenterDot]", 
          RowBox[{"lambda", "[", 
           RowBox[{"-", "\[Nu]"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"PD", "[", 
         RowBox[{"-", "\[Nu]"}], "]"}], "@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"cc", "[", "]"}]}], "\[CenterDot]", 
          RowBox[{"lambda", "[", 
           RowBox[{"-", "\[Mu]"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellLabel->
  "In[1431]:=",ExpressionUUID->"9a12f54c-a411-40ac-9dad-0b489ee68330"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"JoinGammaMatrices", "@", 
       RowBox[{"CollectTensors", "@", 
        RowBox[{"ChangeCovD", "[", 
         RowBox[{"sn", ",", "PD", ",", "CD"}], "]"}]}]}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[1432]:=",ExpressionUUID->"b17a9b93-8f08-4c58-8e53-4b88bbf6e235"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn3", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"IrreducibleSpinDecompose", "[", 
       RowBox[{"sn2", ",", "zeta"}], "]"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1433]:=",ExpressionUUID->"23a7532f-6353-4ba1-9092-ffa54f741393"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "@", 
  RowBox[{"AFToThetaV", "@", 
   RowBox[{"JoinGammaMatrices", "@", 
    RowBox[{"Expand", "@", 
     RowBox[{"IrreducibleSpinDecompose", "[", 
      RowBox[{
       RowBox[{"IrreducibleSpinDecompose", "[", 
        RowBox[{
         RowBox[{"LambdaToChi", "[", "sn3", "]"}], ",", "zeta"}], "]"}], ",", 
       "chi"}], "]"}]}]}]}]}]], "Input",
 CellLabel->
  "In[1434]:=",ExpressionUUID->"ee958d89-4b03-42e9-ab3c-1a42ad3d10cc"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[1434]=",ExpressionUUID->"67e5be8f-0d65-4408-af19-d3af2e7c7473"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"anticommutator", " ", "on", " ", "the", " ", "vierbein"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn", "=", 
    RowBox[{
     RowBox[{"BRST1", "@", 
      RowBox[{"BRST0", "[", 
       RowBox[{"ee", "[", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", "a"}], "]"}], "]"}]}], "+", 
     RowBox[{"BRST0", "@", 
      RowBox[{"BRST1", "[", 
       RowBox[{"ee", "[", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", "a"}], "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"deltaL", "[", 
       RowBox[{"a", ",", "b"}], "]"}], 
      RowBox[{"ee", "[", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "b"}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellLabel->
  "In[1261]:=",ExpressionUUID->"e82176af-8c9d-4fde-8628-13c8502e5aee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"JoinGammaMatrices", "@", 
       RowBox[{"CollectTensors", "@", 
        RowBox[{"ChangeGammaMatrices", "[", 
         RowBox[{"sn", ",", "eta", ",", "gg"}], "]"}]}]}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[1263]:=",ExpressionUUID->"0d504e75-7aef-4df7-868b-1bdd69bd7ceb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "@", 
  RowBox[{"JoinGammaMatrices", "@", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"IrreducibleSpinDecompose", "[", 
     RowBox[{"sn2", ",", "zeta"}], "]"}]}]}]}]], "Input",
 CellLabel->
  "In[1264]:=",ExpressionUUID->"3231c52c-1899-4da8-9ab1-6a43ab31e314"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[1264]=",ExpressionUUID->"4cccfb39-b224-4792-812e-85d97b63d228"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"anticommutator", " ", "on", " ", "\[Zeta]"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn", "=", 
    RowBox[{
     RowBox[{"BRST1", "@", 
      RowBox[{"BRST0", "[", 
       RowBox[{"zeta", "[", 
        RowBox[{"-", "A"}], "]"}], "]"}]}], "+", 
     RowBox[{"BRST0", "@", 
      RowBox[{"BRST1", "[", 
       RowBox[{"zeta", "[", 
        RowBox[{"-", "A"}], "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "4"}], " ", 
      RowBox[{"deltaL", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "]"}], 
      RowBox[{"Gammaeta", "[", 
       RowBox[{"a", ",", "b", ",", 
        RowBox[{"-", "A"}], ",", "B"}], "]"}], 
      RowBox[{"zeta", "[", 
       RowBox[{"-", "B"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"I", "/", "2"}], " ", 
      RowBox[{"deltaalpha", "[", "]"}], 
      RowBox[{"GammaggStar", "[", 
       RowBox[{
        RowBox[{"-", "A"}], ",", "B"}], "]"}], 
      RowBox[{"zeta", "[", 
       RowBox[{"-", "B"}], "]"}]}]}]}], ";"}]}]], "Input",
 CellLabel->
  "In[1265]:=",ExpressionUUID->"295d6164-4e5c-412b-ba7d-2f30c9640b75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"ExpandGhostBilinear", "@", 
    RowBox[{"CollectTensors", "@", 
     RowBox[{"JoinGammaMatrices", "@", 
      RowBox[{"CollectTensors", "@", 
       RowBox[{"ChangeGammaMatrices", "[", 
        RowBox[{"sn", ",", "eta", ",", "gg"}], "]"}]}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[1267]:=",ExpressionUUID->"3f33f46c-97f9-4a60-a6e5-8f127179c2ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn3", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"GammaMatricesToDual", "@", 
       RowBox[{"IrreducibleSpinDecompose", "[", 
        RowBox[{"sn2", ",", "zeta"}], "]"}]}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1268]:=",ExpressionUUID->"5a943029-6a9c-4884-b3e2-722c6efc3618"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn4", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"IrreducibleSpinProject", "[", 
     RowBox[{
      RowBox[{"CollectTensors", "@", 
       RowBox[{"JoinGammaMatrices", "[", "sn3", "]"}]}], ",", "zeta"}], 
     "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1269]:=",ExpressionUUID->"46605458-ad42-42d1-86f9-fec04d4edd64"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "@", 
  RowBox[{"IrreducibleSpinProject", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CollectTensors", "[", 
       RowBox[{
        RowBox[{"CollectTensors", "@", 
         RowBox[{"GammaMatricesToDual", "[", "sn4", "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"epsilongg", "[", "i__", "]"}], 
            RowBox[{"GammaggStar", "[", "j__", "]"}]}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"epsilongg", "[", "i", "]"}], 
            RowBox[{"DualGammaMatrix", "@", 
             RowBox[{"GammaggStar", "[", "j", "]"}]}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"epsilongg", "[", "i__", "]"}], 
            RowBox[{"Gammagg2", "[", "j__", "]"}]}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"epsilongg", "[", "i", "]"}], 
            RowBox[{"DualGammaMatrix", "@", 
             RowBox[{"Gammagg2", "[", "j", "]"}]}]}]}]}], "}"}]}], "]"}], "/.",
       "rulegamma5left"}], ")"}], ",", "zeta"}], "]"}]}]], "Input",
 CellLabel->
  "In[1270]:=",ExpressionUUID->"64b31695-5a62-43b5-9f32-e9c90ef9cc97"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[1270]=",ExpressionUUID->"81f62424-e03d-4821-99e4-3089a7060582"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"anticommutator", " ", "on", " ", "\[Psi]"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sn", "=", 
    RowBox[{
     RowBox[{"BRST0", "@", 
      RowBox[{"BRST1", "[", 
       RowBox[{"psi", "[", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", 
         RowBox[{"-", "A"}]}], "]"}], "]"}]}], "+", 
     RowBox[{"BRST1", "@", 
      RowBox[{"BRST0", "[", 
       RowBox[{"psi", "[", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", 
         RowBox[{"-", "A"}]}], "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "4"}], " ", 
      RowBox[{"deltaL", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "]"}], 
      RowBox[{"Gammaeta", "[", 
       RowBox[{"a", ",", "b", ",", 
        RowBox[{"-", "A"}], ",", "B"}], "]"}], 
      RowBox[{"psi", "[", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "B"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"I", "/", "2"}], " ", 
      RowBox[{"deltaalpha", "[", "]"}], 
      RowBox[{"GammaggStar", "[", 
       RowBox[{
        RowBox[{"-", "A"}], ",", "B"}], "]"}], 
      RowBox[{"psi", "[", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "B"}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellLabel->
  "In[1321]:=",ExpressionUUID->"07a0c20c-3f42-4d3f-b1d0-179d09a88162"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"GammaMatricesToDual", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"ChangeGammaMatrices", "[", 
       RowBox[{
        RowBox[{"ChangeCovD", "[", 
         RowBox[{"sn", ",", "PD", ",", "CD"}], "]"}], ",", "eta", ",", "gg"}],
        "]"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1322]:=",ExpressionUUID->"32dc2e73-095c-4700-a13d-bbd1847ea2c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn3", "=", 
   RowBox[{
    RowBox[{"CollectTensors", "@", 
     RowBox[{"TimesToCenterDot", "@", 
      RowBox[{"SortSpinor", "[", 
       RowBox[{
        RowBox[{"ChangeGammaMatrices", "[", 
         RowBox[{
          RowBox[{"ChristoffelToTorsion", "@", 
           RowBox[{"UseFRBianchi", "@", 
            RowBox[{"GradARToFR", "@", "sn2"}]}]}], ",", "eta", ",", "gg"}], 
         "]"}], ",", 
        RowBox[{"BRSTchi", "\[Rule]", "barBRSTchi"}]}], "]"}]}]}], "//.", 
    "rulegamma5left"}]}], ";"}]], "Input",
 CellLabel->
  "In[1323]:=",ExpressionUUID->"12bb6a1a-4182-4b27-8dec-54446c196a75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn4", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"GammaMatricesToDual", "[", 
     RowBox[{
      RowBox[{"CollectTensors", "@", 
       RowBox[{"JoinGammaMatrices", "@", "sn3"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"barBRSTchi", "[", "A_", "]"}], 
          RowBox[{"zeta", "[", 
           RowBox[{"-", "B_"}], "]"}]}], "\[RuleDelayed]", 
         RowBox[{"FierzExpand", "[", 
          RowBox[{
           RowBox[{"barBRSTchi", "[", "A", "]"}], ",", 
           RowBox[{"zeta", "[", 
            RowBox[{"-", "B"}], "]"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"barzeta", "[", "A_", "]"}], 
          RowBox[{"BRSTchi", "[", 
           RowBox[{"-", "B_"}], "]"}]}], "\[RuleDelayed]", 
         RowBox[{"FierzExpand", "[", 
          RowBox[{
           RowBox[{"barzeta", "[", "A", "]"}], ",", 
           RowBox[{"BRSTchi", "[", 
            RowBox[{"-", "B"}], "]"}]}], "]"}]}]}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[1324]:=",ExpressionUUID->"b12248f8-295f-4519-a296-0a41092b8a57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn5", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"JoinGammaMatrices", "[", 
       RowBox[{"sn4", "/.", "rulegamma5left"}], "]"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1325]:=",ExpressionUUID->"386ca05f-3023-4023-994f-4b50cb24e899"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn6", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"GammaMatricesToDual", "[", 
     RowBox[{
      RowBox[{"SortSpinor", "[", 
       RowBox[{"sn5", ",", 
        RowBox[{"barBRSTchi", "\[Rule]", "BRSTchi"}]}], "]"}], "/.", 
      "barzetabrstchirule"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1326]:=",ExpressionUUID->"518aefc0-e35b-4075-926e-13ffa11699f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn7", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"GammaMatricesToDual", "@", 
     RowBox[{"IrreducibleSpinDecompose", "[", 
      RowBox[{
       RowBox[{"TimesToCenterDot", "@", "sn6"}], ",", "chi"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[1327]:=",ExpressionUUID->"b1065e94-15fa-4eba-8cb1-cc3bd371db98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn8", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"JoinGammaMatrices", "@", "sn7"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1328]:=",ExpressionUUID->"dabe5433-55ba-4b2f-8c8d-8fe77c295244"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn9", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"IrreducibleSpinDecompose", "[", 
       RowBox[{"sn8", ",", "zeta"}], "]"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1329]:=",ExpressionUUID->"4c5a047e-280a-4880-aabc-35d538d4c3e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn10", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"GammaMatricesToDual", "[", "sn9", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"epsilongg", "[", "i__", "]"}], 
        RowBox[{"Gammagg2", "[", "j__", "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"epsilongg", "[", "i", "]"}], 
        RowBox[{"DualGammaMatrix", "@", 
         RowBox[{"Gammagg2", "[", "j", "]"}]}]}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[1330]:=",ExpressionUUID->"c1ba6503-9b2a-4030-adbd-aa28f3fc8752"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn11", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"IrreducibleSpinDecompose", "[", 
       RowBox[{
        RowBox[{"LambdaToChi", "[", "sn10", "]"}], ",", "zeta"}], 
       "]"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1331]:=",ExpressionUUID->"8b8447b0-ec26-49b2-a7d0-ae06bee94764"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn12", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"CollectTensors", "@", 
      RowBox[{"GammaMatricesToDual", "@", "sn11"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"zeta3", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"mu", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
           RowBox[{"nu", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"epsilongg", "[", 
           RowBox[{"a", ",", "b", ",", "mu", ",", "nu"}], "]"}], 
          RowBox[{"Starzeta3", "[", 
           RowBox[{
            RowBox[{"-", "mu"}], ",", 
            RowBox[{"-", "nu"}]}], "]"}]}]}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[1332]:=",ExpressionUUID->"89edb9e1-7725-4dfc-b46e-a2c0ac19380a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "[", 
  RowBox[{
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"CollectTensors", "@", 
      RowBox[{"GammaMatricesToDual", "@", 
       RowBox[{"CollectTensors", "@", 
        RowBox[{"TimesToCenterDot", "[", 
         RowBox[{"AFToThetaV", "@", "sn11"}], "]"}]}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"epsilongg", "[", "i__", "]"}], 
        RowBox[{"Gammagg2", "[", "j__", "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"epsilongg", "[", "i", "]"}], 
        RowBox[{"DualGammaMatrix", "[", 
         RowBox[{"Gammagg2", "[", "j", "]"}], "]"}]}]}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"zeta3", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mu", "=", 
          RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
         RowBox[{"nu", "=", 
          RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"epsilongg", "[", 
         RowBox[{"a", ",", "b", ",", "mu", ",", "nu"}], "]"}], 
        RowBox[{"Starzeta3", "[", 
         RowBox[{
          RowBox[{"-", "mu"}], ",", 
          RowBox[{"-", "nu"}]}], "]"}]}]}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellLabel->
  "In[1340]:=",ExpressionUUID->"09d971b1-c386-4e03-a391-53c55735f5a1"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[1340]=",ExpressionUUID->"6e14f022-29bf-4f87-a6a8-938129a98f4a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"anticommutator", " ", "on", " ", 
   SuperscriptBox["A", "-"]}], " ", "*)"}]], "Input",ExpressionUUID->\
"247b9802-625b-4d32-a648-794d7bc64054"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn", "=", 
   RowBox[{
    RowBox[{"BRST0", "@", 
     RowBox[{"BRST1", "[", 
      RowBox[{"AR", "[", 
       RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}], "+", 
    RowBox[{"BRST1", "@", 
     RowBox[{"BRST0", "[", 
      RowBox[{"AR", "[", 
       RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"CD", "[", 
      RowBox[{"-", "\[Mu]"}], "]"}], "@", 
     RowBox[{"deltaalpha", "[", "]"}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1385]:=",ExpressionUUID->"bab9fff2-8acf-4644-b0b8-1bac72679de6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn2", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"ChangeCovD", "[", 
     RowBox[{
      RowBox[{"ChangeCovD", "[", 
       RowBox[{
        RowBox[{"ChangeCovD", "[", 
         RowBox[{
          RowBox[{"GammaMatricesToDual", "@", 
           RowBox[{"ChangeGammaMatrices", "[", 
            RowBox[{"sn", ",", "eta", ",", "gg"}], "]"}]}], ",", "Dplus", ",",
           "DD"}], "]"}], ",", "DD", ",", "CD"}], "]"}], ",", "PD", ",", 
      "CD"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1386]:=",ExpressionUUID->"bfdd5c5c-b2d3-4a54-ac44-231992c97b9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn3", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"CollectTensors", "@", 
      RowBox[{"SymmetrizeCovDs", "@", 
       RowBox[{"ChristoffelToTorsion", "[", 
        RowBox[{"sn2", "//.", "rulegamma5left"}], "]"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x_", " ", 
        RowBox[{
         RowBox[{"CD", "[", "mu_", "]"}], "@", 
         RowBox[{"barzeta", "[", "A_", "]"}]}]}], "\[RuleDelayed]", 
       RowBox[{"SortSpinor", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{
           RowBox[{"CD", "[", "mu", "]"}], "@", 
           RowBox[{"barzeta", "[", "A", "]"}]}]}], ",", 
         RowBox[{"barzeta", "\[Rule]", "zeta"}]}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[1387]:=",ExpressionUUID->"f1a54157-070a-406d-a3d6-c1b783dd88f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn4", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "[", "sn3", "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1388]:=",ExpressionUUID->"5f88a4a6-5c14-4a1e-8d62-ccbfb7fc6019"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn5", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"Expand", "@", 
      RowBox[{"GammaMatricesToDual", "@", 
       RowBox[{"IrreducibleSpinDecompose", "[", 
        RowBox[{
         RowBox[{"LambdaToChi", "[", "sn4", "]"}], ",", "chi"}], "]"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x_", " ", 
        RowBox[{
         RowBox[{"CD", "[", "mu_", "]"}], "@", 
         RowBox[{"barzeta", "[", "A_", "]"}]}]}], "\[RuleDelayed]", 
       RowBox[{"SortSpinor", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{
           RowBox[{"CD", "[", "mu", "]"}], "@", 
           RowBox[{"barzeta", "[", "A", "]"}]}]}], ",", 
         RowBox[{"barzeta", "\[Rule]", "zeta"}]}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[1389]:=",ExpressionUUID->"074c2644-fdb5-4063-b7ef-2991ff328f4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn6", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"JoinGammaMatrices", "[", "sn5", "]"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1390]:=",ExpressionUUID->"c994a4b4-2edb-4c4c-8dc8-70df97c427ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn7", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "@", 
     RowBox[{"Expand", "@", 
      RowBox[{"IrreducibleSpinDecompose", "[", 
       RowBox[{"sn6", ",", "zeta"}], "]"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1391]:=",ExpressionUUID->"9ad758d2-fabf-44cc-a33d-4c10699c6923"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn8", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"JoinGammaMatrices", "[", 
     RowBox[{
      RowBox[{"ChangeTorsion", "[", 
       RowBox[{
        RowBox[{"SortSpinor", "[", 
         RowBox[{"sn7", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"barBRSTchi", "\[Rule]", "BRSTchi"}], ",", 
            RowBox[{"zeta", "\[Rule]", "barzeta"}]}], "}"}]}], "]"}], ",", 
        "CD", ",", "omega"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x_", " ", 
         RowBox[{"barzeta", "[", "A_", "]"}], 
         RowBox[{"BRSTchi", "[", 
          RowBox[{"-", "B_"}], "]"}]}], "\[RuleDelayed]", 
        RowBox[{"Expand", "[", 
         RowBox[{"x", " ", 
          RowBox[{"FierzExpand", "[", 
           RowBox[{
            RowBox[{"barzeta", "[", "A", "]"}], ",", 
            RowBox[{"BRSTchi", "[", 
             RowBox[{"-", "B"}], "]"}]}], "]"}]}], "]"}]}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1392]:=",ExpressionUUID->"660f69f0-7976-47fb-9edb-fcbc4e9742b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn9", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"GammaMatricesToDual", "[", "sn8", "]"}], "/.", 
     "barzetabrstchirule"}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[1393]:=",ExpressionUUID->"3ece3825-8c52-49b6-8f6d-0c26fb1c24b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "[", 
  RowBox[{
   RowBox[{"Select", "[", 
    RowBox[{"sn9", ",", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"FreeQ", "[", 
        RowBox[{"#", ",", "BRSTchi"}], "]"}]}], "&"}]}], "]"}], "/.", 
   RowBox[{"ruleepsilon", "[", 
    RowBox[{"-", "\[Mu]"}], "]"}]}], "]"}]], "Input",
 CellLabel->
  "In[1394]:=",ExpressionUUID->"a78cc3a6-9d43-4a23-8256-8f57f62a4425"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[1394]=",ExpressionUUID->"b2d75d21-80cb-4359-9973-41921f7dd1c6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn10", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"UseFRBianchi", "@", 
     RowBox[{"TimesToCenterDot", "@", 
      RowBox[{"GradARToFR", "[", 
       RowBox[{"sn9", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"BRSTchi", "[", "_", "]"}], "\[RuleDelayed]", "0"}], 
         "}"}]}], "]"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1395]:=",ExpressionUUID->"798e6afa-21c6-4e7d-af1f-40b8b2e4688b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sn11", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"TimesToCenterDot", "@", 
     RowBox[{"AFToThetaV", "[", 
      RowBox[{"JoinGammaMatrices", "@", 
       RowBox[{"Expand", "@", 
        RowBox[{"IrreducibleSpinDecompose", "[", 
         RowBox[{"sn10", ",", "chi"}], "]"}]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1396]:=",ExpressionUUID->"a87ba63e-c99b-4a2d-8b5b-6945db116976"],

Cell[BoxData[
 RowBox[{
  RowBox[{"chi4terms", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"sn11", ",", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"FreeQ", "[", 
        RowBox[{"#", ",", 
         RowBox[{"IrreducibleSpinTensor", "[", 
          RowBox[{"chi", ",", "2", ",", "\"\<4\>\""}], "]"}]}], "]"}]}], 
      "&"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[1397]:=",ExpressionUUID->"af1cc49a-5b18-471f-9ba5-67db4a47c43d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"chi4terms2", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"SpinorFlipSymmetrize", "@", 
     RowBox[{"CollectTensors", "@", 
      RowBox[{"GammaMatricesToDual", "@", 
       RowBox[{"CollectTensors", "@", 
        RowBox[{"PsiToTorsion", "@", "chi4terms"}]}]}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[1398]:=",ExpressionUUID->"3dea7511-307f-4936-af5a-bea302a25d59"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "[", 
  RowBox[{
   RowBox[{"GammaMatricesToDual", "[", 
    RowBox[{
     RowBox[{"CollectTensors", "[", 
      RowBox[{"chi4terms2", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"zeta3", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"mu", "=", 
              RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
             RowBox[{"nu", "=", 
              RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{"epsilongg", "[", 
             RowBox[{"a", ",", "b", ",", "mu", ",", "nu"}], "]"}], 
            RowBox[{"Starzeta3", "[", 
             RowBox[{
              RowBox[{"-", "mu"}], ",", 
              RowBox[{"-", "nu"}]}], "]"}]}]}], "]"}]}], "}"}]}], "]"}], ",", 
     "Gammagg1"}], "]"}], "/.", "rulegamma5left"}], "]"}]], "Input",
 CellLabel->
  "In[1399]:=",ExpressionUUID->"666892bc-8728-4f1c-b44d-a37919fd3243"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[1399]=",ExpressionUUID->"c318971b-16dd-4c7e-a1f8-affb1693d37a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"chi1terms", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"sn11", ",", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"FreeQ", "[", 
        RowBox[{"#", ",", 
         RowBox[{"IrreducibleSpinTensor", "[", 
          RowBox[{"chi", ",", "2", ",", "\"\<1\>\""}], "]"}]}], "]"}]}], 
      "&"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[1400]:=",ExpressionUUID->"8ffb3ff1-4ef1-4ac1-ac2d-2ada24679d95"],

Cell[BoxData[
 RowBox[{
  RowBox[{"chi1terms2", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"CollectTensors", "@", 
      RowBox[{"PsiToTorsion", "@", "chi1terms"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"zeta3", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"mu", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
           RowBox[{"nu", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"epsilongg", "[", 
           RowBox[{"a", ",", "b", ",", "mu", ",", "nu"}], "]"}], 
          RowBox[{"Starzeta3", "[", 
           RowBox[{
            RowBox[{"-", "mu"}], ",", 
            RowBox[{"-", "nu"}]}], "]"}]}]}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[1401]:=",ExpressionUUID->"a8e6bad2-eb01-45a6-9e1c-756a5afc03d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "@", 
  RowBox[{"GammaMatricesToDual", "[", 
   RowBox[{
    RowBox[{"CollectTensors", "@", 
     RowBox[{"SpinorFlipSymmetrize", "@", "chi1terms2"}]}], ",", "Gammagg2"}],
    "]"}]}]], "Input",
 CellLabel->
  "In[1402]:=",ExpressionUUID->"9a88d4ff-d3aa-4d3f-970c-b8b3584dc8c7"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[1402]=",ExpressionUUID->"16b73074-68a6-4cf6-8220-3dab37a6c0c1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"chi1sterms", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"sn11", ",", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"FreeQ", "[", 
        RowBox[{"#", ",", 
         RowBox[{"IrreducibleSpinTensor", "[", 
          RowBox[{"chi", ",", "2", ",", "\"\<1'\>\""}], "]"}]}], "]"}]}], 
      "&"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[1403]:=",ExpressionUUID->"e4cc7296-44e4-476e-9d1d-eec9071e44b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "@", 
  RowBox[{"SpinorFlipSymmetrize", "@", 
   RowBox[{"PsiToTorsion", "@", "chi1sterms"}]}]}]], "Input",
 CellLabel->
  "In[1404]:=",ExpressionUUID->"f3b88a56-54d3-42b9-a50f-187b8eb9870d"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[1404]=",ExpressionUUID->"1491d69c-44c0-4f10-9f36-0ee4ec6d45f8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"otherterms", "=", 
   RowBox[{"sn11", "-", "chi4terms", "-", "chi1terms", "-", "chi1sterms"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[1405]:=",ExpressionUUID->"d2263d12-dcb4-4f02-b6a8-7eae9ed93315"],

Cell[BoxData[
 RowBox[{
  RowBox[{"otherterms2", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"SortSpinor", "[", 
      RowBox[{"otherterms", ",", 
       RowBox[{"barchi", "\[Rule]", "chi"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"mu", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
           RowBox[{"nu", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"epsilongg", "[", 
           RowBox[{"a", ",", "b", ",", "mu", ",", "nu"}], "]"}], 
          RowBox[{"StarFR", "[", 
           RowBox[{
            RowBox[{"-", "mu"}], ",", 
            RowBox[{"-", "nu"}]}], "]"}]}]}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[1406]:=",ExpressionUUID->"48918fbf-e9b1-4087-a923-a89a87e78a16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"otherterms3", "=", 
   RowBox[{"CollectTensors", "@", 
    RowBox[{"GammaMatricesToDual", "[", 
     RowBox[{
      RowBox[{"PsiToTorsion", "@", "otherterms2"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldPattern", "[", 
         RowBox[{"y_", " ", 
          RowBox[{"x_", "\[CenterDot]", 
           RowBox[{
            RowBox[{"CD", "[", "a_", "]"}], "@", 
            RowBox[{"barchi", "[", "B_", "]"}]}]}]}], "]"}], "\[RuleDelayed]", 
        RowBox[{"SortSpinor", "[", 
         RowBox[{
          RowBox[{"y", " ", 
           RowBox[{"x", "\[CenterDot]", 
            RowBox[{
             RowBox[{"CD", "[", "a", "]"}], "@", 
             RowBox[{"barchi", "[", "B", "]"}]}]}]}], ",", 
          RowBox[{"barchi", "\[Rule]", "chi"}]}], "]"}]}], "}"}]}], "]"}]}]}],
   ";"}]], "Input",
 CellLabel->
  "In[1407]:=",ExpressionUUID->"86caa1a6-8e0d-4293-973c-16ea08f3f5b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"otherterms4", "=", 
   RowBox[{"CollectTensors", "[", 
    RowBox[{
     RowBox[{"SpinorFlipSymmetrize", "[", 
      RowBox[{"otherterms3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"epsilongg", "[", "i__", "]"}], 
          RowBox[{"StarFR", "[", 
           RowBox[{"a_", ",", "b_"}], "]"}]}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"epsilongg", "[", "i", "]"}], 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"mu", "=", 
               RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
              RowBox[{"nu", "=", 
               RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], " ", 
             RowBox[{"epsilongg", "[", 
              RowBox[{"a", ",", "b", ",", "mu", ",", "nu"}], "]"}], 
             RowBox[{"FR", "[", 
              RowBox[{
               RowBox[{"-", "mu"}], ",", 
               RowBox[{"-", "nu"}]}], "]"}]}]}], "]"}]}]}], "}"}]}], "]"}], "/.",
      "rulegamma5left"}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[1408]:=",ExpressionUUID->"f5712e0a-9c34-4fe1-849c-3cfeb99b9700"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "[", 
  RowBox[{"otherterms4", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x_", " ", 
      RowBox[{"StarFR", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"mu", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}], ",", 
           RowBox[{"nu", "=", 
            RowBox[{"DummyIn", "@", "TangentM"}]}]}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", "x", " ", 
          RowBox[{"epsilongg", "[", 
           RowBox[{"a", ",", "b", ",", "mu", ",", "nu"}], "]"}], 
          RowBox[{"FR", "[", 
           RowBox[{
            RowBox[{"-", "mu"}], ",", 
            RowBox[{"-", "nu"}]}], "]"}]}]}], "]"}], "/.", 
       RowBox[{"ruleepsilon", "[", 
        RowBox[{"-", "\[Mu]"}], "]"}]}], ")"}]}], "}"}]}], "]"}]], "Input",
 CellLabel->
  "In[1413]:=",ExpressionUUID->"2944e16a-9104-4b90-8ce5-704c4d1e1035"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[1413]=",ExpressionUUID->"083c71aa-7fc2-41af-8821-ede88fec8bfd"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1920, 995},
WindowMargins->{{0, Automatic}, {Automatic, 29}},
PrintingCopies->1,
PrintingStartingPageNumber->1,
PrintingPageRange->{Automatic, Automatic},
PageHeaders->{{
   Cell[
    TextData[{
      StyleBox[
       CounterBox["Page"], "PageNumber"], "   ", "|", " ", 
      StyleBox[
       ValueBox["FileName"], "Header"]}], "Header", 
    CellMargins -> {{0, Inherited}, {Inherited, Inherited}}], None, None}, {
  None, None, 
   Cell[
    TextData[{
      StyleBox[
       ValueBox["FileName"], "Header"], " ", "|", "   ", 
      StyleBox[
       CounterBox["Page"], "PageNumber"]}], "Header", 
    CellMargins -> {{Inherited, 0}, {Inherited, Inherited}}]}},
PageFooters->{{None, None, None}, {None, None, None}},
PageHeaderLines->{False, False},
PageFooterLines->{False, False},
PrintingOptions->{"FacingPages"->True,
"FirstPageFace"->Right,
"FirstPageFooter"->True,
"FirstPageHeader"->False,
"PaperOrientation"->"Portrait",
"PaperSize"->{Automatic, Automatic},
"PostScriptOutputFile"->"print.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->56.9990557356},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 131, 0, 85, "Section",ExpressionUUID->"67a103c7-0a6b-4689-8f54-8805bfa2345f"],
Cell[CellGroupData[{
Cell[736, 26, 92, 0, 69, "Subsection",ExpressionUUID->"dffded3f-cd1b-4fee-b9c0-5ce9322d6468"],
Cell[831, 28, 465, 9, 70, "Input",ExpressionUUID->"728d2b34-f9c4-446e-b831-ae5410caaf78"],
Cell[CellGroupData[{
Cell[1321, 41, 135, 2, 70, "Input",ExpressionUUID->"777ace1e-38fa-4cc7-9c6a-1d25b241af00"],
Cell[CellGroupData[{
Cell[1481, 47, 200, 4, 70, "Print",ExpressionUUID->"3e2006cb-d2ea-4ca3-9cf5-32795ad902bd"],
Cell[1684, 53, 469, 11, 70, "Print",ExpressionUUID->"3b0deab2-4b6b-4d39-8a9b-aa6cd0f5ed6a"],
Cell[2156, 66, 221, 4, 70, "Print",ExpressionUUID->"5e13f7c8-c196-4679-b15e-a988ec2e4fb3"],
Cell[2380, 72, 180, 3, 70, "Print",ExpressionUUID->"53601a68-1308-434e-b658-5dac24a66ab6"],
Cell[2563, 77, 161, 3, 70, "Print",ExpressionUUID->"38994fd1-e3cb-4c19-b1f7-cfd7ac6da69b"],
Cell[2727, 82, 200, 4, 70, "Print",ExpressionUUID->"85edd7c3-28bd-476b-8f12-e6889d4c0317"],
Cell[2930, 88, 476, 12, 70, "Print",ExpressionUUID->"c59f8c31-0adc-4694-ad1b-1c64d44bf2b4"],
Cell[3409, 102, 221, 4, 70, "Print",ExpressionUUID->"9af131e6-00e5-458a-91b9-d1dbbbaefdbe"],
Cell[3633, 108, 200, 4, 70, "Print",ExpressionUUID->"7828af88-849a-43f7-a65c-3aa177e9523e"],
Cell[3836, 114, 469, 11, 70, "Print",ExpressionUUID->"e86cb343-a150-42e4-a6a9-7cabf4e59a0c"],
Cell[4308, 127, 269, 5, 70, "Print",ExpressionUUID->"dde1c985-9f71-406a-8cda-f0b033f424d0"],
Cell[4580, 134, 442, 11, 70, "Print",ExpressionUUID->"b257f869-8320-4dd8-aa20-8f64e3100b11"],
Cell[5025, 147, 526, 12, 70, "Print",ExpressionUUID->"8dc5ca49-6b96-437a-8975-d60ca00e6e91"],
Cell[5554, 161, 627, 12, 70, "Print",ExpressionUUID->"5df41df7-ea53-4f9a-b62b-787ee008000b"],
Cell[6184, 175, 585, 12, 70, "Print",ExpressionUUID->"8f4c31cd-eb47-4fb5-a257-8ee0e3ce7bb0"],
Cell[6772, 189, 603, 12, 70, "Print",ExpressionUUID->"fe613dc0-65b1-4195-b38d-34a499e2ddbe"],
Cell[7378, 203, 200, 4, 70, "Print",ExpressionUUID->"7638e824-127b-45ee-b761-5f19ce0c0562"],
Cell[7581, 209, 467, 11, 70, "Print",ExpressionUUID->"b408bbce-91a3-43c9-9296-e57f937e9bde"],
Cell[8051, 222, 247, 4, 70, "Print",ExpressionUUID->"d4589b24-68a3-4bc3-bf1e-f1a8aa8b5eb0"],
Cell[8301, 228, 568, 13, 70, "Print",ExpressionUUID->"91257b0b-da36-4293-8a69-5ab6a978d994"],
Cell[8872, 243, 560, 12, 70, "Print",ExpressionUUID->"e12cf309-aa9a-49a7-88d8-b13664bba0cd"],
Cell[9435, 257, 607, 12, 70, "Print",ExpressionUUID->"7ad4d0e8-dacd-4e8b-ae88-63a7c11540c9"],
Cell[10045, 271, 520, 12, 70, "Print",ExpressionUUID->"e65be1f2-2369-461f-9fab-00d599dcadb4"],
Cell[10568, 285, 200, 4, 70, "Print",ExpressionUUID->"0b2e25a1-fe48-4fe0-ac07-7b502ae2c410"],
Cell[10771, 291, 469, 11, 70, "Print",ExpressionUUID->"da01097e-c338-4fed-bdc1-93bfd58041c2"],
Cell[11243, 304, 239, 4, 70, "Print",ExpressionUUID->"4e12e752-4086-4459-b28e-9320c28d0dfa"],
Cell[11485, 310, 200, 4, 70, "Print",ExpressionUUID->"c85d6c79-6341-48b4-8da6-a968e2b1297e"],
Cell[11688, 316, 492, 12, 70, "Print",ExpressionUUID->"402b585a-1953-47fd-b50f-3be6dafcf531"],
Cell[12183, 330, 227, 4, 70, "Print",ExpressionUUID->"e437924a-ee65-4b94-8cc0-f77f9a75763b"],
Cell[12413, 336, 200, 4, 70, "Print",ExpressionUUID->"9b5f8c11-ff07-4383-8f24-7275ba1648bc"],
Cell[12616, 342, 471, 11, 70, "Print",ExpressionUUID->"8293e254-20b8-4ac1-81da-98d499688932"],
Cell[13090, 355, 211, 4, 70, "Print",ExpressionUUID->"5d52f5b6-ecd5-4f3c-bb33-50e1bfc4dc75"],
Cell[13304, 361, 530, 13, 70, "Print",ExpressionUUID->"19fc4413-14ee-4eca-81c2-2464edb5de04"],
Cell[13837, 376, 607, 12, 70, "Print",ExpressionUUID->"9ccd452d-38ab-40fb-9a37-79b35b57e91d"],
Cell[14447, 390, 200, 4, 70, "Print",ExpressionUUID->"0fe704b9-46db-4067-864c-3dc32629c600"],
Cell[14650, 396, 471, 11, 70, "Print",ExpressionUUID->"e8ca464a-4ec4-45f9-b4ee-2a00371d36aa"],
Cell[15124, 409, 270, 5, 70, "Print",ExpressionUUID->"a0ac18c1-f255-492b-b6f5-27b7ea1bb9b7"],
Cell[15397, 416, 200, 4, 70, "Print",ExpressionUUID->"40202f26-1691-4969-b6d0-18a37a07cb6c"],
Cell[15600, 422, 469, 11, 70, "Print",ExpressionUUID->"f6707b50-2786-46f7-89db-4d5303417873"],
Cell[16072, 435, 237, 4, 70, "Print",ExpressionUUID->"25223c97-8323-47dc-9048-366956783a69"],
Cell[16312, 441, 247, 4, 70, "Print",ExpressionUUID->"8a8e8973-3998-4b00-8fe8-8a858ed51926"],
Cell[16562, 447, 200, 4, 70, "Print",ExpressionUUID->"4c38e73c-a317-45d6-9424-df49d6adb633"],
Cell[16765, 453, 355, 6, 70, "Print",ExpressionUUID->"a905f923-a163-4efc-9e05-2995f6ea722b"],
Cell[17123, 461, 200, 4, 70, "Print",ExpressionUUID->"bd26d9b0-4aa0-4c66-b3ad-2c595b6001d2"],
Cell[17326, 467, 520, 12, 70, "Print",ExpressionUUID->"65f8c3ae-0ab6-4cd0-afcf-c6911c6c6ecf"]
}, Open  ]]
}, Open  ]],
Cell[17873, 483, 364, 9, 70, "Input",ExpressionUUID->"eed911de-43e9-4a71-8387-47b25fb6de53"]
}, Closed]],
Cell[CellGroupData[{
Cell[18274, 497, 112, 0, 48, "Subsection",ExpressionUUID->"25fee492-1f2a-47b4-a8b5-fa787b17351a"],
Cell[18389, 499, 185, 4, 70, "Input",ExpressionUUID->"219c1f98-b3cf-420b-9bd7-69cd83f2fe72"],
Cell[18577, 505, 1160, 30, 70, "Input",ExpressionUUID->"9de35a71-80bf-4fd6-9a24-6a0e80291f41"],
Cell[19740, 537, 732, 21, 70, "Input",ExpressionUUID->"22e38bf3-dc4f-4f07-a9df-d1dfe6041e18"],
Cell[CellGroupData[{
Cell[20497, 562, 466, 12, 70, "Input",ExpressionUUID->"38407f83-0617-45d0-b23c-4744ce92f16f"],
Cell[20966, 576, 380, 9, 70, "Message",ExpressionUUID->"ca2a5419-f98a-4d43-abe4-f12ebf993571"]
}, Open  ]],
Cell[21361, 588, 503, 13, 70, "Input",ExpressionUUID->"312e042d-b152-40c6-94b7-345a4bb5ded3"],
Cell[21867, 603, 1638, 44, 70, "Input",ExpressionUUID->"4d9ba78f-f007-45b8-8acd-c78ce413b031"],
Cell[23508, 649, 758, 19, 70, "Input",ExpressionUUID->"2bd2a65d-d82a-436d-bb7b-afe2c00dcee5"],
Cell[24269, 670, 549, 13, 70, "Input",ExpressionUUID->"3f5190e6-35f6-413a-a15e-2f4e5cd2c2dd"],
Cell[24821, 685, 1474, 41, 70, "Input",ExpressionUUID->"a4b87eb1-a529-4868-8db0-3eb4beced0e7"],
Cell[26298, 728, 585, 16, 70, "Input",ExpressionUUID->"c3eba767-099a-45ee-bc0c-096e46da8586"],
Cell[26886, 746, 3984, 113, 70, "Input",ExpressionUUID->"a6a52e9c-5ebb-4edf-89b3-0f6b47bee91e"],
Cell[30873, 861, 1907, 53, 70, "Input",ExpressionUUID->"b0b41e57-cd88-40fd-b22b-fb8762ce1adc"],
Cell[32783, 916, 601, 16, 70, "Input",ExpressionUUID->"7cf40085-cff9-4508-a0e9-c6cbc98a5b15"],
Cell[33387, 934, 2196, 64, 70, "Input",ExpressionUUID->"75df78c9-4be0-4778-a054-bfaeb48e7b7a"],
Cell[35586, 1000, 1278, 35, 70, "Input",ExpressionUUID->"392d419a-0488-45e2-8cbf-8881e51da347"],
Cell[36867, 1037, 963, 26, 70, "Input",ExpressionUUID->"431e2af2-3b50-45a6-beea-321b3b76ecb8"],
Cell[37833, 1065, 2364, 67, 70, "Input",ExpressionUUID->"ce9c752c-9af0-42a1-af93-e2918b63ba20"],
Cell[40200, 1134, 4598, 134, 70, "Input",ExpressionUUID->"9ca5e7e6-591d-4a7d-a7f3-ef39391f7419"],
Cell[44801, 1270, 1241, 33, 70, "Input",ExpressionUUID->"7926e020-41b7-457f-a387-184b36df76a9"],
Cell[46045, 1305, 2080, 58, 70, "Input",ExpressionUUID->"b7dfeff5-8093-41e8-82d6-1777ab6f1cc3"],
Cell[48128, 1365, 2819, 75, 70, "Input",ExpressionUUID->"7dbf9ec5-6700-4a3a-87e4-cc4b212330d8"]
}, Closed]],
Cell[CellGroupData[{
Cell[50984, 1445, 100, 0, 48, "Subsection",ExpressionUUID->"988d097b-471d-4720-9391-67ab40eadbf6"],
Cell[51087, 1447, 2641, 78, 70, "Input",ExpressionUUID->"4ed11d9d-427d-4758-88f6-e7ae68315b2e"],
Cell[53731, 1527, 3712, 108, 70, "Input",ExpressionUUID->"fe23f35f-7af4-4740-b831-af355550e82e"],
Cell[57446, 1637, 7165, 217, 70, "Input",ExpressionUUID->"85bcdded-5af0-4693-a2bf-08f97c615446"],
Cell[64614, 1856, 1871, 57, 70, "Input",ExpressionUUID->"5df0010a-155f-4b42-b7cd-dc3fec416db3"],
Cell[CellGroupData[{
Cell[66510, 1917, 1086, 26, 70, "Input",ExpressionUUID->"078eaa99-da4e-4f6d-8d64-ac66fc53dd5e"],
Cell[67599, 1945, 107, 1, 70, "Output",ExpressionUUID->"f7ef6964-5f0d-4a99-90a6-98c161b4455c"]
}, Open  ]],
Cell[67721, 1949, 1466, 42, 70, "Input",ExpressionUUID->"6a8e11e8-753a-4897-8470-acc13fdaa1e5"],
Cell[69190, 1993, 2211, 63, 70, "Input",ExpressionUUID->"52c3e420-2789-4c41-857c-0dabf8548648"],
Cell[71404, 2058, 3912, 115, 70, "Input",ExpressionUUID->"9d2adefc-11fa-49bd-be9c-41e0b864eb0b"],
Cell[75319, 2175, 1304, 35, 70, "Input",ExpressionUUID->"8f800291-523c-4c63-8d4f-2e3308306f38"],
Cell[76626, 2212, 932, 24, 70, "Input",ExpressionUUID->"94ac43ea-c8fd-40f6-8c72-47135bd81f54"],
Cell[CellGroupData[{
Cell[77583, 2240, 456, 11, 70, "Input",ExpressionUUID->"6f821f4c-7a59-45b9-b400-a3b6d0b166d3"],
Cell[78042, 2253, 107, 1, 70, "Output",ExpressionUUID->"117497f6-a8de-475f-a013-3f504b9e89d3"]
}, Open  ]],
Cell[78164, 2257, 9721, 245, 70, "Input",ExpressionUUID->"286ab23e-ef6e-414f-a80e-41a346608baf"],
Cell[87888, 2504, 6269, 186, 70, "Input",ExpressionUUID->"f018c6bd-85f4-495f-b0c8-f45aff029d12"]
}, Closed]],
Cell[CellGroupData[{
Cell[94194, 2695, 107, 0, 48, "Subsection",ExpressionUUID->"74534492-e86c-4fc9-973a-23a25f0f206d"],
Cell[94304, 2697, 1860, 56, 70, "Input",ExpressionUUID->"f586ad8a-a66d-4435-b848-1e2a2a04e49b"],
Cell[96167, 2755, 4020, 110, 70, "Input",ExpressionUUID->"5365a514-d4d6-4a64-ac8c-6cb89415c093"],
Cell[100190, 2867, 1494, 44, 70, "Input",ExpressionUUID->"807ce22c-6825-4c0c-ba30-66dc09fc208c"],
Cell[101687, 2913, 2031, 47, 70, "Input",ExpressionUUID->"77df67bc-e29b-45d0-a186-7d4d0f88a32b"],
Cell[CellGroupData[{
Cell[103743, 2964, 1231, 38, 70, "Input",ExpressionUUID->"d2803144-05fb-4e68-8c71-121117819e23"],
Cell[104977, 3004, 111, 2, 70, "Output",ExpressionUUID->"acb71a67-b4c7-48ef-9a04-17427d95a4af"]
}, Open  ]],
Cell[105103, 3009, 1523, 45, 70, "Input",ExpressionUUID->"8f450fe7-c722-42ea-982a-992f27fa3cb8"],
Cell[CellGroupData[{
Cell[106651, 3058, 1042, 26, 70, "Input",ExpressionUUID->"9bbaffba-7382-483d-a453-4cae9c539408"],
Cell[107696, 3086, 111, 2, 70, "Output",ExpressionUUID->"9c6202a8-ac14-4d0e-a633-6580cf45295c"]
}, Open  ]],
Cell[107822, 3091, 2066, 62, 70, "Input",ExpressionUUID->"1ebb89d4-69e8-4fa8-a1dd-3e72504b60dd"],
Cell[109891, 3155, 739, 20, 70, "Input",ExpressionUUID->"2f3727d7-c5fe-4456-b89c-ce120a8ecaac"],
Cell[CellGroupData[{
Cell[110655, 3179, 489, 13, 70, "Input",ExpressionUUID->"9e6a1c9e-8570-49a4-8fc9-3110c4d00fed"],
Cell[111147, 3194, 111, 2, 70, "Output",ExpressionUUID->"04cccf7b-97cd-43f4-aa7d-06ecd45ef8dc"]
}, Open  ]],
Cell[111273, 3199, 1179, 36, 70, "Input",ExpressionUUID->"064f8b05-529a-4052-bf75-00110bdc483f"],
Cell[CellGroupData[{
Cell[112477, 3239, 1089, 27, 70, "Input",ExpressionUUID->"85759927-d6e7-4be7-a429-8f0e0fdc4cf5"],
Cell[113569, 3268, 200, 4, 70, "Print",ExpressionUUID->"40da95a8-0d06-40ad-97b3-66f689f51bf8"]
}, Open  ]],
Cell[113784, 3275, 990, 26, 70, "Input",ExpressionUUID->"75865515-303e-411c-b0e8-fa5331bb7651"],
Cell[114777, 3303, 444, 11, 70, "Input",ExpressionUUID->"eed26c7f-7af3-4787-bff9-6d0998a95f64"],
Cell[115224, 3316, 370, 10, 70, "Input",ExpressionUUID->"154f89c9-7b32-4063-bfcd-50104d80ed0c"],
Cell[115597, 3328, 439, 12, 70, "Input",ExpressionUUID->"82f7413f-d5f4-41a7-948c-4835cb961463"],
Cell[116039, 3342, 1405, 37, 70, "Input",ExpressionUUID->"d3235a28-5637-42e9-bc02-5832c89b1f34"],
Cell[117447, 3381, 1156, 32, 70, "Input",ExpressionUUID->"ba38e5df-7a7c-4f5c-9e39-0da58851fce9"],
Cell[CellGroupData[{
Cell[118628, 3417, 1778, 48, 70, "Input",ExpressionUUID->"ef0c5b4f-0410-4618-8274-72ed749bb98f"],
Cell[120409, 3467, 111, 2, 70, "Output",ExpressionUUID->"02f9a055-debc-4b79-b23d-75915de61ff1"]
}, Open  ]],
Cell[120535, 3472, 1348, 41, 70, "Input",ExpressionUUID->"d6ebb440-4cdd-464b-bb12-8091d6f4f80f"],
Cell[121886, 3515, 636, 17, 70, "Input",ExpressionUUID->"29952dd0-62e0-4e3f-939a-191b7e55acbf"],
Cell[122525, 3534, 990, 26, 70, "Input",ExpressionUUID->"efd2383d-e647-4dbc-9f4d-e7d012b64d6f"],
Cell[123518, 3562, 444, 11, 70, "Input",ExpressionUUID->"cb78c137-7620-425f-9e22-5d90943c72ab"],
Cell[123965, 3575, 370, 10, 70, "Input",ExpressionUUID->"7a2f7591-95f2-49cc-b298-9a1040b82b02"],
Cell[124338, 3587, 439, 12, 70, "Input",ExpressionUUID->"dd28c57f-e970-485f-8042-18db07caa3d7"],
Cell[124780, 3601, 1405, 37, 70, "Input",ExpressionUUID->"8feba152-7791-4158-8437-9b9f3d72918b"],
Cell[126188, 3640, 1156, 32, 70, "Input",ExpressionUUID->"b275194d-1d3b-4ce4-a2c1-b9f3c55c9f06"],
Cell[CellGroupData[{
Cell[127369, 3676, 1778, 48, 70, "Input",ExpressionUUID->"6af7c66b-475f-4b0f-a961-cca3b6e08423"],
Cell[129150, 3726, 111, 2, 70, "Output",ExpressionUUID->"818264ec-0b22-434f-bd0b-43b4e99faa78"]
}, Open  ]],
Cell[129276, 3731, 2772, 83, 70, "Input",ExpressionUUID->"927ac5eb-3abd-435a-8040-0bbafbf7b914"],
Cell[132051, 3816, 636, 17, 70, "Input",ExpressionUUID->"11091c11-728f-4dc8-a2b2-a091a168691e"],
Cell[132690, 3835, 990, 26, 70, "Input",ExpressionUUID->"39841f0a-0605-48d5-8ce1-a14bae1dc516"],
Cell[133683, 3863, 444, 11, 70, "Input",ExpressionUUID->"10069d5d-5775-42a1-a8c5-b74d235e8b57"],
Cell[134130, 3876, 370, 10, 70, "Input",ExpressionUUID->"9302a39b-ff53-43f4-a07a-049afb3cdc84"],
Cell[134503, 3888, 1405, 37, 70, "Input",ExpressionUUID->"68cf8927-1c9a-48af-b15a-efcdbf132700"],
Cell[CellGroupData[{
Cell[135933, 3929, 178, 4, 70, "Input",ExpressionUUID->"af3222fe-56a4-44b6-a9d4-169f8212f834"],
Cell[136114, 3935, 111, 2, 70, "Output",ExpressionUUID->"15986948-d5d6-413c-8578-71ca54662794"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[136274, 3943, 307, 7, 48, "Subsection",ExpressionUUID->"186365e8-e2d9-4045-9ab2-3bc3f4ce69cb"],
Cell[CellGroupData[{
Cell[136606, 3954, 1453, 45, 70, "Input",ExpressionUUID->"6206b8cb-b7b9-4879-a374-7f94e5659ad2"],
Cell[138062, 4001, 40801, 1195, 70, "Output",ExpressionUUID->"6aefb910-7ab5-4f36-9062-e0072c68ef7d"]
}, Open  ]],
Cell[178878, 5199, 362, 10, 70, "Input",ExpressionUUID->"9de3f4d1-eb92-48f4-a420-08bcb2a31ac0"],
Cell[179243, 5211, 522, 14, 70, "Input",ExpressionUUID->"4c5ee77a-ceaa-4098-8db7-0009ece8ef7f"],
Cell[CellGroupData[{
Cell[179790, 5229, 435, 11, 70, "Input",ExpressionUUID->"7f6f25cc-98bb-4883-a4d6-33e9edd607c7"],
Cell[180228, 5242, 111, 2, 70, "Output",ExpressionUUID->"94cf64e2-6529-4a92-96c3-21790614e987"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180376, 5249, 1801, 52, 70, "Input",ExpressionUUID->"69369175-6389-496e-8f53-0e633e7f34b3"],
Cell[182180, 5303, 71798, 2080, 70, "Output",ExpressionUUID->"dcb96360-41ae-49cb-8811-1e90f239908c"]
}, Open  ]],
Cell[253993, 7386, 450, 12, 70, "Input",ExpressionUUID->"db9e5c84-b5ae-4d92-957b-016f2c2f6a9d"],
Cell[254446, 7400, 306, 8, 70, "Input",ExpressionUUID->"7085fb91-700d-4d20-a360-b73785f9ce31"],
Cell[254755, 7410, 522, 14, 70, "Input",ExpressionUUID->"4bf93d34-743c-41b0-919d-3dfaa889c7df"],
Cell[255280, 7426, 508, 14, 70, "Input",ExpressionUUID->"505595ac-640a-47af-ad3f-58a49d9558fa"],
Cell[255791, 7442, 555, 14, 70, "Input",ExpressionUUID->"e06a37f3-7c7e-431e-8823-85688ce47b6c"],
Cell[256349, 7458, 409, 11, 70, "Input",ExpressionUUID->"cdd34aba-c2c1-46dc-9930-3779b307eadf"],
Cell[256761, 7471, 928, 27, 70, "Input",ExpressionUUID->"895728a4-6978-45b2-94dc-b4018af9c516"],
Cell[CellGroupData[{
Cell[257714, 7502, 1043, 26, 70, "Input",ExpressionUUID->"b667c596-4c83-4975-866b-2cb626baed55"],
Cell[258760, 7530, 13068, 386, 70, "Output",ExpressionUUID->"04deba07-8296-42fe-8f67-f3b16294796b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[271877, 7922, 104, 0, 48, "Subsection",ExpressionUUID->"ac76dbab-1ded-461e-ab8a-2517762d92ac"],
Cell[CellGroupData[{
Cell[272006, 7926, 1154, 33, 70, "Input",ExpressionUUID->"6d2f0e52-28cc-43a2-9f50-dccac29f3c94"],
Cell[273163, 7961, 8263, 241, 70, "Output",ExpressionUUID->"23b314c5-d8e2-4ac0-afe3-f3ef03061dc3"]
}, Open  ]],
Cell[281441, 8205, 3214, 100, 70, "Input",ExpressionUUID->"ae89238f-1b16-4cb0-879d-b26f707658cf"],
Cell[284658, 8307, 1250, 34, 70, "Input",ExpressionUUID->"2558f8e9-a0f2-4809-a465-bae159b12478"],
Cell[CellGroupData[{
Cell[285933, 8345, 1467, 38, 70, "Input",ExpressionUUID->"f38acddb-dd9f-48ba-be21-d8e9d45e4147"],
Cell[287403, 8385, 199, 4, 70, "Print",ExpressionUUID->"6154342a-0479-4ac3-afc7-9f6079f6a0f2"]
}, Open  ]],
Cell[287617, 8392, 888, 21, 70, "Input",ExpressionUUID->"d2897542-6168-402d-b54a-e42781eba79e"],
Cell[288508, 8415, 2991, 81, 70, "Input",ExpressionUUID->"06fa7ed2-daa4-462b-bab7-0b0273aa3bbe"],
Cell[CellGroupData[{
Cell[291524, 8500, 473, 12, 70, "Input",ExpressionUUID->"b86d28d7-73e2-499e-b472-1cd2324580ef"],
Cell[292000, 8514, 199, 4, 70, "Print",ExpressionUUID->"bb425e31-0db6-478c-9c66-e3d1c7402675"]
}, Open  ]],
Cell[292214, 8521, 347, 9, 70, "Input",ExpressionUUID->"03098ca9-bcf8-4654-adba-f10c1ab1080e"],
Cell[292564, 8532, 466, 11, 70, "Input",ExpressionUUID->"ef19b61f-2b95-4b38-9903-39b91ecbb48c"],
Cell[293033, 8545, 924, 22, 70, "Input",ExpressionUUID->"4e430974-30c9-489f-b544-9c63e1ae5df0"],
Cell[293960, 8569, 501, 15, 70, "Input",ExpressionUUID->"91425ee2-3690-4f9b-b17a-e51f9f64af61"],
Cell[294464, 8586, 1470, 35, 70, "Input",ExpressionUUID->"debb9bf3-9c5d-421c-a1e9-a9c3dec1860d"],
Cell[CellGroupData[{
Cell[295959, 8625, 1286, 36, 70, "Input",ExpressionUUID->"58f8cf30-d1eb-4167-8eee-b10cb3c8fdbb"],
Cell[297248, 8663, 107, 1, 70, "Output",ExpressionUUID->"4a0ba0ef-6af5-4dab-bdf9-8d3b2df39b8f"]
}, Open  ]],
Cell[297370, 8667, 881, 24, 70, "Input",ExpressionUUID->"bed0d180-d115-4720-96ca-dedc34494b72"],
Cell[298254, 8693, 762, 22, 70, "Input",ExpressionUUID->"676d78fa-ab8a-4210-8606-f1f19da9f7be"],
Cell[CellGroupData[{
Cell[299041, 8719, 1077, 26, 70, "Input",ExpressionUUID->"3492c6f3-ab10-491b-87d7-0f56f5ecf73c"],
Cell[300121, 8747, 5776, 176, 70, "Output",ExpressionUUID->"ce0185ad-38d1-4378-ad56-b65cd72754f2"]
}, Open  ]],
Cell[305912, 8926, 739, 22, 70, "Input",ExpressionUUID->"1bab2261-763f-4f32-b9fa-cb4438c609bb"],
Cell[306654, 8950, 777, 23, 70, "Input",ExpressionUUID->"57731f70-eec3-40ef-8abb-248daab380fb"],
Cell[307434, 8975, 1884, 48, 70, "Input",ExpressionUUID->"e97fca33-0775-4032-91cb-c6db0a7d54e0"],
Cell[309321, 9025, 330, 9, 70, "Input",ExpressionUUID->"c7bdc0e5-be11-4c7c-a1f3-36ea70b9a816"],
Cell[309654, 9036, 335, 9, 70, "Input",ExpressionUUID->"cef5d90b-1609-43ff-a069-02cf5795df55"],
Cell[CellGroupData[{
Cell[310014, 9049, 799, 20, 70, "Input",ExpressionUUID->"57162e36-0f7d-482d-a3c1-113c918c0251"],
Cell[310816, 9071, 5776, 176, 70, "Output",ExpressionUUID->"7eab5f41-779b-4e13-8198-e42ed571e910"]
}, Open  ]],
Cell[316607, 9250, 333, 6, 70, "Input",ExpressionUUID->"753d16fc-c45d-4691-9b79-fb3dcc195a0a"],
Cell[316943, 9258, 532, 16, 70, "Input",ExpressionUUID->"b5ce8001-4c8c-4403-9e2d-deac5de4b112"],
Cell[CellGroupData[{
Cell[317500, 9278, 1238, 32, 70, "Input",ExpressionUUID->"19f84c81-68d3-4aad-8d49-95a47429c07f"],
Cell[318741, 9312, 12830, 351, 70, "Output",ExpressionUUID->"5ef6a935-a349-4567-a3b5-f5d4eec437d0"]
}, Open  ]],
Cell[331586, 9666, 491, 14, 70, "Input",ExpressionUUID->"04b3caae-56e3-40d0-b611-68045aa0c49e"],
Cell[332080, 9682, 597, 15, 70, "Input",ExpressionUUID->"3968d12b-d524-4290-a403-883b009a235c"],
Cell[CellGroupData[{
Cell[332702, 9701, 321, 8, 70, "Input",ExpressionUUID->"b4abe1ee-d9c6-4528-9b24-4bbe0abc0eae"],
Cell[333026, 9711, 111, 2, 70, "Output",ExpressionUUID->"757b0072-2476-4391-9976-13c133fde8fc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[333186, 9719, 123, 0, 48, "Subsection",ExpressionUUID->"932265d9-e579-4b93-87ca-003d49c23ed3"],
Cell[333312, 9721, 1504, 40, 70, "Input",ExpressionUUID->"d6ca5400-9093-456a-94dc-91f639ae2a8c"],
Cell[334819, 9763, 3300, 89, 70, "Input",ExpressionUUID->"c49c9d12-65c2-400c-9b6d-1455105760cb"],
Cell[338122, 9854, 770, 20, 70, "Input",ExpressionUUID->"43ec4bfc-4fe6-4c02-9bac-04060eac8d32"],
Cell[338895, 9876, 328, 9, 70, "Input",ExpressionUUID->"27692deb-cf36-4874-aec3-87a311981729"],
Cell[339226, 9887, 416, 11, 70, "Input",ExpressionUUID->"f6fb8694-7b9e-454b-a24a-d7d65509ad22"],
Cell[339645, 9900, 358, 10, 70, "Input",ExpressionUUID->"f7310fdf-5dda-43b6-9cee-0313f57924ed"],
Cell[340006, 9912, 444, 12, 70, "Input",ExpressionUUID->"01b7ee17-f624-4b73-bd5d-d7c0b7c575cd"],
Cell[340453, 9926, 853, 23, 70, "Input",ExpressionUUID->"27d19056-59f7-4f27-a2b2-96a6c0d4159e"],
Cell[341309, 9951, 283, 8, 70, "Input",ExpressionUUID->"817954d0-f524-47a4-9680-c629282baa0f"],
Cell[341595, 9961, 842, 24, 70, "Input",ExpressionUUID->"94acfbce-3e6d-4f41-917e-e757759ab240"],
Cell[CellGroupData[{
Cell[342462, 9989, 801, 21, 70, "Input",ExpressionUUID->"5709db42-6e7e-4979-9c21-cc1e003097f1"],
Cell[343266, 10012, 111, 2, 70, "Output",ExpressionUUID->"1020ed9a-7e1a-4de7-8773-fcbcc9bf9aed"]
}, Open  ]],
Cell[343392, 10017, 917, 24, 70, "Input",ExpressionUUID->"db318be5-25a4-42fe-801d-8c77e18b9ac0"],
Cell[344312, 10043, 465, 12, 70, "Input",ExpressionUUID->"23c510ab-d790-4e86-8989-8b39d646d904"],
Cell[344780, 10057, 237, 6, 70, "Input",ExpressionUUID->"4572dc4b-cf93-4580-a964-0e815f7af5a3"],
Cell[345020, 10065, 400, 11, 70, "Input",ExpressionUUID->"4396fce4-6c71-484b-91a9-662927704ee2"],
Cell[CellGroupData[{
Cell[345445, 10080, 391, 10, 70, "Input",ExpressionUUID->"b259dcdd-0509-46b1-8080-70929f54909e"],
Cell[345839, 10092, 111, 2, 70, "Output",ExpressionUUID->"5b33fd81-9636-4976-bcff-107a26e694c2"]
}, Open  ]],
Cell[345965, 10097, 1266, 34, 70, "Input",ExpressionUUID->"be38ef56-8dcf-485e-87f2-c7382ea073f1"],
Cell[347234, 10133, 421, 11, 70, "Input",ExpressionUUID->"e844d546-fb7b-426e-9eed-0db4e0da07fd"],
Cell[CellGroupData[{
Cell[347680, 10148, 272, 7, 70, "Input",ExpressionUUID->"0018e917-ba54-40b5-847b-dd72ddbadbd2"],
Cell[347955, 10157, 111, 2, 70, "Output",ExpressionUUID->"776b1d20-682d-4743-b59a-d64eef62197b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[348115, 10165, 104, 0, 48, "Subsection",ExpressionUUID->"326342e9-7d6e-4c05-90f6-e388d833aaeb"],
Cell[348222, 10167, 410, 10, 70, "Input",ExpressionUUID->"52d1fa1c-b8d1-408d-a2a1-ca0b6d730ba9"],
Cell[348635, 10179, 472, 13, 70, "Input",ExpressionUUID->"49c5bd26-2e36-48e6-b100-8d09ceb867be"],
Cell[349110, 10194, 1982, 57, 70, "Input",ExpressionUUID->"37f269e7-25c0-4763-afbe-1a0fe64b2b2d"],
Cell[351095, 10253, 1185, 35, 70, "Input",ExpressionUUID->"dca9a765-9520-44de-bef0-b9f18a23f4d8"],
Cell[352283, 10290, 2635, 78, 70, "Input",ExpressionUUID->"2c2713f8-20aa-4b98-97ab-44fff61c7db3"],
Cell[354921, 10370, 2994, 87, 70, "Input",ExpressionUUID->"e1dcfedb-fdbc-4def-81b1-75b089d69590"],
Cell[CellGroupData[{
Cell[357940, 10461, 353, 10, 70, "Input",ExpressionUUID->"68705991-acd1-4c12-aa33-215209218264"],
Cell[358296, 10473, 111, 2, 70, "Output",ExpressionUUID->"c4f89989-d6e6-49bb-849d-bacae5907a1e"]
}, Open  ]],
Cell[358422, 10478, 2176, 68, 70, "Input",ExpressionUUID->"692c835a-2294-4e11-b3e6-29334088ae7a"],
Cell[360601, 10548, 417, 11, 70, "Input",ExpressionUUID->"2935888b-e5f4-431f-9962-af9e38b72743"],
Cell[361021, 10561, 447, 14, 70, "Input",ExpressionUUID->"add990dd-147a-4241-b10f-7b7d92d1d1c5"],
Cell[361471, 10577, 601, 16, 70, "Input",ExpressionUUID->"fd2be391-ebdd-42f4-a96b-52840eaf9e44"],
Cell[362075, 10595, 425, 12, 70, "Input",ExpressionUUID->"05afb13e-ea02-47e2-9787-90ce599c4ed7"],
Cell[362503, 10609, 455, 10, 70, "Input",ExpressionUUID->"e3bf0a98-795d-4a0a-bd78-c00c8d41ef57"],
Cell[362961, 10621, 211, 5, 70, "Input",ExpressionUUID->"49a8ad24-d250-4110-a2eb-d50dc3743c6b"],
Cell[363175, 10628, 798, 22, 70, "Input",ExpressionUUID->"26bf26fc-f1ea-4d0b-9ff7-db5a637ed534"],
Cell[CellGroupData[{
Cell[363998, 10654, 344, 10, 70, "Input",ExpressionUUID->"6307ddb6-ae42-4db7-a6cc-ddeab71fe96b"],
Cell[364345, 10666, 200, 4, 70, "Print",ExpressionUUID->"31753b05-25bd-45a3-9093-caae83bcbc5b"]
}, Open  ]],
Cell[364560, 10673, 352, 9, 70, "Input",ExpressionUUID->"4be24411-9c9c-49d0-8837-00a89503b44c"],
Cell[364915, 10684, 600, 17, 70, "Input",ExpressionUUID->"f948dc2e-4877-48da-8480-928837d58a7a"],
Cell[365518, 10703, 379, 10, 70, "Input",ExpressionUUID->"1ad9421b-95fa-4871-9119-b3001e17e5c5"],
Cell[CellGroupData[{
Cell[365922, 10717, 385, 11, 70, "Input",ExpressionUUID->"a37fbecb-9594-405d-87a9-52792650bccc"],
Cell[366310, 10730, 111, 2, 70, "Output",ExpressionUUID->"6941be08-1923-4753-a5ee-9ad0cbf299a5"]
}, Open  ]],
Cell[366436, 10735, 946, 26, 70, "Input",ExpressionUUID->"4a8e79ff-78f3-47c2-8ba4-e3c665b62799"],
Cell[367385, 10763, 610, 15, 70, "Input",ExpressionUUID->"e7b438ff-d93c-479d-8412-a6be50f4c1b9"],
Cell[367998, 10780, 1182, 32, 70, "Input",ExpressionUUID->"1c9ed9ca-18b2-43bf-9c6a-376bece698f0"],
Cell[369183, 10814, 2232, 60, 70, "Input",ExpressionUUID->"891603f4-acc5-4a33-8cb8-936d05d9f9b5"],
Cell[CellGroupData[{
Cell[371440, 10878, 1353, 37, 70, "Input",ExpressionUUID->"1eb07b60-52f3-4f8b-b3c7-2adad2deeb61"],
Cell[372796, 10917, 17297, 508, 70, "Output",ExpressionUUID->"d08d3e22-4592-4349-a2d3-8e7ff78cf6d6"]
}, Open  ]],
Cell[390108, 11428, 827, 22, 70, "Input",ExpressionUUID->"67829f80-6db8-483d-a318-eb993c829fe7"],
Cell[390938, 11452, 379, 10, 70, "Input",ExpressionUUID->"d82d5a40-665c-4a7e-a36e-27416db24e02"],
Cell[CellGroupData[{
Cell[391342, 11466, 385, 11, 70, "Input",ExpressionUUID->"aca32a28-7668-479e-8853-d93e65fd3a90"],
Cell[391730, 11479, 111, 2, 70, "Output",ExpressionUUID->"b7a7b447-6ff0-4779-96b3-e97cef39e9ae"]
}, Open  ]],
Cell[391856, 11484, 946, 26, 70, "Input",ExpressionUUID->"87b31a0b-027f-4913-a750-f92d16486c17"],
Cell[392805, 11512, 610, 15, 70, "Input",ExpressionUUID->"7fa8eeaa-5c15-40ac-8948-bf3eb0f80948"],
Cell[393418, 11529, 1182, 32, 70, "Input",ExpressionUUID->"7d29aaad-c3a1-4c90-964e-e8cee7f7c7e0"],
Cell[394603, 11563, 2232, 60, 70, "Input",ExpressionUUID->"9d7bbb06-cfdb-4042-bb95-dd53e2e485fa"],
Cell[CellGroupData[{
Cell[396860, 11627, 2115, 57, 70, "Input",ExpressionUUID->"d7ea0977-e3fe-4e9b-942f-5fcc518f74df"],
Cell[398978, 11686, 17392, 505, 70, "Output",ExpressionUUID->"d5897235-c063-4964-aa50-0af807bba66e"]
}, Open  ]],
Cell[416385, 12194, 4876, 133, 70, "Input",ExpressionUUID->"adf4fd51-ad8a-41bc-aebf-e48ab15f527d"],
Cell[CellGroupData[{
Cell[421286, 12331, 1894, 54, 70, "Input",ExpressionUUID->"cf823718-25cd-46a3-a722-0119db8ce08a"],
Cell[423183, 12387, 12027, 350, 70, "Output",ExpressionUUID->"f1acf78b-f8fe-452a-bb2d-98e7f77928e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[435247, 12742, 435, 11, 70, "Input",ExpressionUUID->"e91c8d8c-29d1-4988-b6d0-3ef87f11bc4b"],
Cell[435685, 12755, 9336, 288, 70, "Output",ExpressionUUID->"aa3fd5f2-3938-4003-8394-b02f7a02b7cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[445058, 13048, 928, 26, 70, "Input",ExpressionUUID->"e0c4eb62-85bd-47cf-b041-7652a3299577"],
Cell[445989, 13076, 3297, 104, 70, "Output",ExpressionUUID->"da9fa861-2783-40f8-9b7d-089ba192f301"]
}, Open  ]],
Cell[449301, 13183, 1285, 36, 70, "Input",ExpressionUUID->"4a664fb8-0cbc-4d1a-9c42-e3a47dff781d"],
Cell[450589, 13221, 543, 14, 70, "Input",ExpressionUUID->"ce73eb48-4344-4088-a925-b804543dca02"],
Cell[CellGroupData[{
Cell[451157, 13239, 332, 10, 70, "Input",ExpressionUUID->"d889fa25-f298-4a90-ab44-29629a92882a"],
Cell[451492, 13251, 18611, 569, 70, "Output",ExpressionUUID->"6b8f7507-5565-4421-9e1b-cce7e6d8ea86"]
}, Open  ]],
Cell[CellGroupData[{
Cell[470140, 13825, 864, 24, 70, "Input",ExpressionUUID->"f9f73413-0c1f-436f-ad79-41e39f690ae9"],
Cell[471007, 13851, 111, 2, 70, "Output",ExpressionUUID->"b1e03d4a-f75b-4474-9ee4-49f45eb37020"]
}, Open  ]],
Cell[471133, 13856, 581, 16, 70, "Input",ExpressionUUID->"22dbc6f0-22f2-4ab5-a061-56a2d805bbdd"],
Cell[471717, 13874, 338, 9, 70, "Input",ExpressionUUID->"c62bc0f5-a0bf-4785-b874-21f3b5d7fa8d"],
Cell[472058, 13885, 357, 9, 70, "Input",ExpressionUUID->"81f1200c-feeb-40da-a0be-0e3fed5fee23"],
Cell[472418, 13896, 353, 10, 70, "Input",ExpressionUUID->"154bf3ee-c57d-4542-9bc6-96d68906117c"],
Cell[472774, 13908, 526, 13, 70, "Input",ExpressionUUID->"28fc12b2-a88c-4673-82c3-5f6bc5e44c67"],
Cell[473303, 13923, 401, 11, 70, "Input",ExpressionUUID->"b3b6cda4-57b1-489f-88d2-7c327191628e"],
Cell[473707, 13936, 884, 24, 70, "Input",ExpressionUUID->"b6f29e2c-76a7-4c8d-a6db-978ec7031fb9"],
Cell[CellGroupData[{
Cell[474616, 13964, 1593, 45, 70, "Input",ExpressionUUID->"11a91150-960f-4093-a8a3-a690d647ebdc"],
Cell[476212, 14011, 111, 2, 70, "Output",ExpressionUUID->"12dc8d74-6739-473b-ba19-1f63fa11cb1f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[476372, 14019, 92, 0, 48, "Subsection",ExpressionUUID->"6470187f-e20c-420e-b405-ab914a086353"],
Cell[476467, 14021, 2614, 73, 70, "Input",ExpressionUUID->"4d537b7e-6c1b-4118-b555-ecb603225d32"],
Cell[479084, 14096, 570, 12, 70, "Input",ExpressionUUID->"43c970b7-9297-4da5-8e2c-cc1308cba234"],
Cell[479657, 14110, 500, 13, 70, "Input",ExpressionUUID->"a0047c44-c8d7-47a8-8f64-6faf24d8f1e4"],
Cell[480160, 14125, 2699, 76, 70, "Input",ExpressionUUID->"fb4d38a8-acc1-402b-8c20-dba10119e3e9"],
Cell[482862, 14203, 1450, 43, 70, "Input",ExpressionUUID->"ccb59400-d1b3-4632-9951-9851827f42b4"],
Cell[484315, 14248, 6497, 187, 70, "Input",ExpressionUUID->"577c7d7f-87ff-4af9-8236-835a7b7bec5c"],
Cell[490815, 14437, 8203, 237, 70, "Input",ExpressionUUID->"a8e2cad2-6162-42f6-9cdf-fc958ccbd2ec"],
Cell[499021, 14676, 1005, 27, 70, "Input",ExpressionUUID->"90d22949-5893-491c-b8d6-cde18169c564"],
Cell[500029, 14705, 365, 10, 70, "Input",ExpressionUUID->"98dbac7c-2e8e-4a9d-b6a8-9ae5d2ee0e75"],
Cell[CellGroupData[{
Cell[500419, 14719, 298, 7, 70, "Input",ExpressionUUID->"7af606fb-754a-4cd0-af94-a247674fe50e"],
Cell[500720, 14728, 112, 2, 70, "Output",ExpressionUUID->"564a5cb4-1c65-4d36-b591-8aa2eeb6938e"]
}, Open  ]],
Cell[500847, 14733, 630, 17, 70, "Input",ExpressionUUID->"1c00eda4-5dd5-4281-a14e-f29d204a284c"],
Cell[501480, 14752, 475, 12, 70, "Input",ExpressionUUID->"52dc362f-b2d5-415c-983f-22e10c329b7c"],
Cell[501958, 14766, 356, 9, 70, "Input",ExpressionUUID->"5089f30c-48a6-4938-94b1-ea490661f9d6"],
Cell[502317, 14777, 936, 27, 70, "Input",ExpressionUUID->"ffccbe5a-c292-4c27-8388-4cb621b30297"],
Cell[CellGroupData[{
Cell[503278, 14808, 919, 26, 70, "Input",ExpressionUUID->"f192db34-8fed-4eac-868c-1eab6d158381"],
Cell[504200, 14836, 112, 2, 70, "Output",ExpressionUUID->"da9bd3da-65a0-4484-8876-b30430367345"]
}, Open  ]],
Cell[504327, 14841, 2282, 60, 70, "Input",ExpressionUUID->"5bc4542e-8d1f-4467-b0a8-d12b7ce91b0e"],
Cell[506612, 14903, 6386, 190, 70, "Input",ExpressionUUID->"a09c78eb-1362-4d40-b9ac-689dcdcd9178"],
Cell[513001, 15095, 1892, 51, 70, "Input",ExpressionUUID->"0801a081-3053-4019-8407-4912751ac7c6"],
Cell[514896, 15148, 2546, 69, 70, "Input",ExpressionUUID->"0838de4c-bc98-4779-8338-b8ec99cc30ba"],
Cell[517445, 15219, 390, 11, 70, "Input",ExpressionUUID->"cc74006c-9653-4a4c-84a0-2e283365045a"],
Cell[517838, 15232, 1053, 31, 70, "Input",ExpressionUUID->"3c3fddbf-10d5-4ab6-a88b-bff69ea4aa30"],
Cell[518894, 15265, 676, 20, 70, "Input",ExpressionUUID->"759f11c7-3ce2-4ca6-8f0e-fc798d77a8b8"],
Cell[519573, 15287, 335, 9, 70, "Input",ExpressionUUID->"f88b3f14-75e8-49a0-9dd9-d80489a08f40"],
Cell[519911, 15298, 1332, 42, 70, "Input",ExpressionUUID->"9a12f54c-a411-40ac-9dad-0b489ee68330"],
Cell[521246, 15342, 443, 12, 70, "Input",ExpressionUUID->"b17a9b93-8f08-4c58-8e53-4b88bbf6e235"],
Cell[521692, 15356, 358, 9, 70, "Input",ExpressionUUID->"23a7532f-6353-4ba1-9092-ffa54f741393"],
Cell[CellGroupData[{
Cell[522075, 15369, 474, 12, 70, "Input",ExpressionUUID->"ee958d89-4b03-42e9-ab3c-1a42ad3d10cc"],
Cell[522552, 15383, 112, 2, 70, "Output",ExpressionUUID->"67e5be8f-0d65-4408-af19-d3af2e7c7473"]
}, Open  ]],
Cell[522679, 15388, 850, 26, 70, "Input",ExpressionUUID->"e82176af-8c9d-4fde-8628-13c8502e5aee"],
Cell[523532, 15416, 453, 12, 70, "Input",ExpressionUUID->"0d504e75-7aef-4df7-868b-1bdd69bd7ceb"],
Cell[CellGroupData[{
Cell[524010, 15432, 306, 7, 70, "Input",ExpressionUUID->"3231c52c-1899-4da8-9ab1-6a43ab31e314"],
Cell[524319, 15441, 112, 2, 70, "Output",ExpressionUUID->"4cccfb39-b224-4792-812e-85d97b63d228"]
}, Open  ]],
Cell[524446, 15446, 1179, 36, 70, "Input",ExpressionUUID->"295d6164-4e5c-412b-ba7d-2f30c9640b75"],
Cell[525628, 15484, 412, 11, 70, "Input",ExpressionUUID->"3f33f46c-97f9-4a60-a6e5-8f127179c2ce"],
Cell[526043, 15497, 405, 10, 70, "Input",ExpressionUUID->"5a943029-6a9c-4884-b3e2-722c6efc3618"],
Cell[526451, 15509, 367, 10, 70, "Input",ExpressionUUID->"46605458-ad42-42d1-86f9-fec04d4edd64"],
Cell[CellGroupData[{
Cell[526843, 15523, 1194, 30, 70, "Input",ExpressionUUID->"64b31695-5a62-43b5-9f32-e9c90ef9cc97"],
Cell[528040, 15555, 112, 2, 70, "Output",ExpressionUUID->"81f62424-e03d-4821-99e4-3089a7060582"]
}, Open  ]],
Cell[528167, 15560, 1406, 44, 70, "Input",ExpressionUUID->"07a0c20c-3f42-4d3f-b1d0-179d09a88162"],
Cell[529576, 15606, 457, 12, 70, "Input",ExpressionUUID->"32dc2e73-095c-4700-a13d-bbd1847ea2c4"],
Cell[530036, 15620, 637, 17, 70, "Input",ExpressionUUID->"12bb6a1a-4182-4b27-8dec-54446c196a75"],
Cell[530676, 15639, 1149, 32, 70, "Input",ExpressionUUID->"b12248f8-295f-4519-a296-0a41092b8a57"],
Cell[531828, 15673, 362, 9, 70, "Input",ExpressionUUID->"386ca05f-3023-4023-994f-4b50cb24e899"],
Cell[532193, 15684, 410, 11, 70, "Input",ExpressionUUID->"518aefc0-e35b-4075-926e-13ffa11699f8"],
Cell[532606, 15697, 364, 10, 70, "Input",ExpressionUUID->"b1065e94-15fa-4eba-8cb1-cc3bd371db98"],
Cell[532973, 15709, 315, 8, 70, "Input",ExpressionUUID->"dabe5433-55ba-4b2f-8c8d-8fe77c295244"],
Cell[533291, 15719, 358, 9, 70, "Input",ExpressionUUID->"4c5a047e-280a-4880-aabc-35d538d4c3e4"],
Cell[533652, 15730, 602, 17, 70, "Input",ExpressionUUID->"c1ba6503-9b2a-4030-adbd-aa28f3fc8752"],
Cell[534257, 15749, 412, 11, 70, "Input",ExpressionUUID->"8b8447b0-ec26-49b2-a7d0-ae06bee94764"],
Cell[534672, 15762, 1028, 29, 70, "Input",ExpressionUUID->"89edb9e1-7725-4dfc-b46e-a2c0ac19380a"],
Cell[CellGroupData[{
Cell[535725, 15795, 1466, 40, 70, "Input",ExpressionUUID->"09d971b1-c386-4e03-a391-53c55735f5a1"],
Cell[537194, 15837, 112, 2, 70, "Output",ExpressionUUID->"6e14f022-29bf-4f87-a6a8-938129a98f4a"]
}, Open  ]],
Cell[537321, 15842, 190, 4, 70, "Input",ExpressionUUID->"247b9802-625b-4d32-a648-794d7bc64054"],
Cell[537514, 15848, 552, 17, 70, "Input",ExpressionUUID->"bab9fff2-8acf-4644-b0b8-1bac72679de6"],
Cell[538069, 15867, 605, 16, 70, "Input",ExpressionUUID->"bfdd5c5c-b2d3-4a54-ac44-231992c97b9a"],
Cell[538677, 15885, 865, 24, 70, "Input",ExpressionUUID->"f1a54157-070a-406d-a3d6-c1b783dd88f9"],
Cell[539545, 15911, 238, 6, 70, "Input",ExpressionUUID->"5f88a4a6-5c14-4a1e-8d62-ccbfb7fc6019"],
Cell[539786, 15919, 897, 25, 70, "Input",ExpressionUUID->"074c2644-fdb5-4063-b7ef-2991ff328f4c"],
Cell[540686, 15946, 320, 8, 70, "Input",ExpressionUUID->"c994a4b4-2edb-4c4c-8dc8-70df97c427ce"],
Cell[541009, 15956, 350, 9, 70, "Input",ExpressionUUID->"9ad758d2-fabf-44cc-a33d-4c10699c6923"],
Cell[541362, 15967, 1082, 30, 70, "Input",ExpressionUUID->"660f69f0-7976-47fb-9edb-fcbc4e9742b9"],
Cell[542447, 15999, 295, 8, 70, "Input",ExpressionUUID->"3ece3825-8c52-49b6-8f6d-0c26fb1c24b8"],
Cell[CellGroupData[{
Cell[542767, 16011, 414, 12, 70, "Input",ExpressionUUID->"a78cc3a6-9d43-4a23-8256-8f57f62a4425"],
Cell[543184, 16025, 112, 2, 70, "Output",ExpressionUUID->"b2d75d21-80cb-4359-9973-41921f7dd1c6"]
}, Open  ]],
Cell[543311, 16030, 464, 13, 70, "Input",ExpressionUUID->"798e6afa-21c6-4e7d-af1f-40b8b2e4688b"],
Cell[543778, 16045, 439, 11, 70, "Input",ExpressionUUID->"a87ba63e-c99b-4a2d-8b5b-6945db116976"],
Cell[544220, 16058, 443, 13, 70, "Input",ExpressionUUID->"af1cc49a-5b18-471f-9ba5-67db4a47c43d"],
Cell[544666, 16073, 417, 11, 70, "Input",ExpressionUUID->"3dea7511-307f-4936-af5a-bea302a25d59"],
Cell[CellGroupData[{
Cell[545108, 16088, 1110, 29, 70, "Input",ExpressionUUID->"666892bc-8728-4f1c-b44d-a37919fd3243"],
Cell[546221, 16119, 112, 2, 70, "Output",ExpressionUUID->"c318971b-16dd-4c7e-a1f8-affb1693d37a"]
}, Open  ]],
Cell[546348, 16124, 443, 13, 70, "Input",ExpressionUUID->"8ffb3ff1-4ef1-4ac1-ac2d-2ada24679d95"],
Cell[546794, 16139, 1032, 29, 70, "Input",ExpressionUUID->"a8e6bad2-eb01-45a6-9e1c-756a5afc03d0"],
Cell[CellGroupData[{
Cell[547851, 16172, 319, 8, 70, "Input",ExpressionUUID->"9a88d4ff-d3aa-4d3f-970c-b8b3584dc8c7"],
Cell[548173, 16182, 112, 2, 70, "Output",ExpressionUUID->"16b73074-68a6-4cf6-8220-3dab37a6c0c1"]
}, Open  ]],
Cell[548300, 16187, 445, 13, 70, "Input",ExpressionUUID->"e4cc7296-44e4-476e-9d1d-eec9071e44b7"],
Cell[CellGroupData[{
Cell[548770, 16204, 232, 5, 70, "Input",ExpressionUUID->"f3b88a56-54d3-42b9-a50f-187b8eb9870d"],
Cell[549005, 16211, 112, 2, 70, "Output",ExpressionUUID->"1491d69c-44c0-4f10-9f36-0ee4ec6d45f8"]
}, Open  ]],
Cell[549132, 16216, 235, 6, 70, "Input",ExpressionUUID->"d2263d12-dcb4-4f02-b6a8-7eae9ed93315"],
Cell[549370, 16224, 1059, 30, 70, "Input",ExpressionUUID->"48918fbf-e9b1-4087-a923-a89a87e78a16"],
Cell[550432, 16256, 934, 25, 70, "Input",ExpressionUUID->"86caa1a6-8e0d-4293-973c-16ea08f3f5b5"],
Cell[551369, 16283, 1274, 34, 70, "Input",ExpressionUUID->"f5712e0a-9c34-4fe1-849c-3cfeb99b9700"],
Cell[CellGroupData[{
Cell[552668, 16321, 1078, 30, 70, "Input",ExpressionUUID->"2944e16a-9104-4b90-8ce5-704c4d1e1035"],
Cell[553749, 16353, 112, 2, 70, "Output",ExpressionUUID->"083c71aa-7fc2-41af-8821-ede88fec8bfd"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


